One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to higher orders in $\epsilon$

We consider one-loop QCD corrections to Higgs-boson production via vector-boson fusion at hadron colliders. As an input for future exact NNLO computations, we derive the one-loop helicity amplitudes to higher orders in the dimensional regulator. We present a direct calculation of the amplitudes with spinor-helicity techniques and different $\gamma_5$ schemes. In addition, we compare this approach to a projector-based calculation. In order to derive analytical results to higher orders in $\epsilon$, we calculate the pentagon master integrals by the method of $\epsilon$-factorised differential equations and express them in terms of an algebraically independent set of basis functions.

==> anc/README.txt <==

Analytic results of:

"One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to 
higher orders in epsilon" 

K. Asteriadis, L. Goetzfried, and A. von Manteuffel

Institute for Theoretical Physics, University of Regensburg, 93053 Regensburg, 
Germany

---

- res_anticom.m
- res_proj.m

We provide two files with analytic results in Mathematica format, using the 
projector method (res_proj.m), and the helicity method with anticommuting Dirac 
gamma5 (res_anticom.m). Both files have the same format:

  {cij, Gij, qi} = Get["res_YYY.m"];

cij contain polynomial coefficients, Gij contain linear combinations of 
transcendental functions as defined in eq. (6.5).

Polynomial coefficients cij may depend on variables qi that are rational 
functions and that are defined in "dens" as list of replacements e.g. {q1 -> 
1/s12, ...}.

To result is obtained by computing e.g.

  res = (cij[[f, h, k]] /. dens).Gij[[f, h, k]];

Here f = 1 gives a factorizable and f = 2 gives a non-factorizable 
contribution. h is the helicity (1: --, 2: -+, 3: +-, 4: ++) and k is the order 
in the epsilon expansion (1: ep^0, 2: ep^1, 3: ep^2). To obtain the full 
amplitude results have to be multiplied with the spinor factors carrying the
little group weight, couplings and colour factors, see the main text for details.

---

- integralaux.m

Definition of basis functions in terms of epsilon-components of master integrals 
and vice versa and definition of square roots, in Mathematica format.

We denote the kinematic variables employed in the integral computation by
{msq, b1, b12, b23, b34, b45, b15}. Note that this uses the convention
of Fig. 3 instead of Fig. 1, with all momenta incoming and q1 massive.
To map this to the conventions of Fig. 1, we use the assignment (5.4).
Square roots are given on their principal branches and need to be related 
to the branches employed in the definition of the master integrals.

---

- integralfamilies.yaml
- kinematics.yaml

Definition of integral families and kinematics for the pentagon topology
(5.1), in Reduze 2 format. See also the notes concerning integralaux.m.

---

- pentagon_almost_canonical_masters.reduze

Definition of a one-loop almost-canonical basis in Reduze 2 format,
which differs from the canonical basis (5.5) only in that all square
roots are set to unity.

==> anc/integralaux.m <==
(*
 * "One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to 
 * higher orders in epsilon" 
 *
 * K. Asteriadis, L. Goetzfried, and A. von Manteuffel
 * 
 * Definition of basis functions in terms of epsilon-components of master integrals 
 * and vice versa and definition of square roots.
 * 
 * See README.txt for details.
 *)
 
 (* Basis functions *)
 funcs = {f1[1] -> -MIep1[1, {q2, q3, q4, q5}], 
 f1[2] -> -MIep1[12, {q4, q2, q3, q5}], 
 f1[3] -> -MIep1[12, {q2, q3, q4, q5}], 
 f1[4] -> -MIep1[12, {q2, q4, q5, q3}], 
 f1[5] -> -MIep1[1, {q2, q3, q4, q5}] + 
   2 MIep1[11, {q2, q3, q4, q5}] - MIep1[12, {q2, q3, q4, q5}] + 
   2 MIep1[15, {q2, q3, q4, q5}] - MIep1[16, {q2, q3, q4, q5}], 
 f1[6] -> -MIep1[1, {q2, q3, q4, q5}] - MIep1[11, {q2, q3, q4, q5}] + 
   MIep1[12, {q2, q3, q4, q5}] + MIep1[17, {q2, q3, q4, q5}], 
 f1[7] -> -MIep1[1, {q2, q3, q4, q5}] + MIep1[11, {q2, q3, q4, q5}] + 
   MIep1[15, {q2, q3, q4, q5}], 
 f1[8] -> -MIep1[1, {q2, q3, q4, q5}] - 
   2 MIep1[11, {q2, q3, q4, q5}] + MIep1[12, {q2, q3, q4, q5}] + 
   MIep1[17, {q2, q3, q4, q5}], f1[9] -> -MIep1[12, {q2, q3, q5, q4}],
  f1[10] -> -MIep1[12, {q3, q2, q4, q5}], 
 f1[11] -> -MIep1[12, {q3, q2, q5, q4}], 
 f1[12] -> -MIep1[1, {q2, q3, q5, q4}] - 
   2 MIep1[11, {q2, q3, q5, q4}] + MIep1[12, {q2, q3, q5, q4}] + 
   MIep1[17, {q2, q3, q5, q4}], 
 f1[13] -> -MIep1[1, {q2, q4, q3, q5}] - MIep1[11, {q2, q4, q3, q5}] +
    MIep1[12, {q2, q4, q3, q5}] + MIep1[17, {q2, q4, q3, q5}], 
 f1[14] -> -MIep1[1, {q2, q4, q3, q5}] + MIep1[11, {q2, q4, q3, q5}] +
    MIep1[15, {q2, q4, q3, q5}], 
 f1[15] -> -MIep1[1, {q2, q4, q5, q3}] - 
   2 MIep1[11, {q2, q4, q5, q3}] + MIep1[12, {q2, q4, q5, q3}] + 
   MIep1[17, {q2, q4, q5, q3}], 
 f1[16] -> -MIep1[1, {q2, q5, q3, q4}] - MIep1[11, {q2, q5, q3, q4}] +
    MIep1[12, {q2, q5, q3, q4}] + MIep1[17, {q2, q5, q3, q4}], 
 f1[17] -> -MIep1[1, {q2, q5, q3, q4}] + MIep1[11, {q2, q5, q3, q4}] +
    MIep1[15, {q2, q5, q3, q4}], f1[18] -> MIep1[2, {q2, q3, q4, q5}],
  f2[1] -> MIep2[2, {q2, q3, q4, q5}], 
 f2[2] -> MIep2[3, {q2, q3, q4, q5}], 
 f2[3] -> MIep2[3, {q3, q2, q4, q5}], 
 f2[4] -> MIep2[4, {q2, q3, q4, q5}], 
 f2[5] -> MIep2[4, {q2, q4, q3, q5}], 
 f2[6] -> MIep2[4, {q2, q5, q3, q4}], 
 f2[7] -> MIep2[5, {q2, q3, q4, q5}], 
 f2[8] -> MIep2[5, {q2, q4, q3, q5}], 
 f2[9] -> MIep2[5, {q2, q5, q3, q4}], 
 f2[10] -> MIep2[5, {q3, q2, q4, q5}], 
 f2[11] -> MIep2[6, {q2, q3, q4, q5}], 
 f2[12] -> MIep2[6, {q2, q4, q3, q5}], 
 f2[13] -> MIep2[6, {q2, q5, q3, q4}], 
 f2[14] -> MIep2[7, {q2, q3, q4, q5}], 
 f2[15] -> MIep2[7, {q2, q3, q5, q4}], 
 f2[16] -> MIep2[8, {q2, q3, q4, q5}], 
 f2[17] -> MIep2[8, {q2, q3, q5, q4}], 
 f2[18] -> MIep2[8, {q2, q4, q5, q3}], 
 f2[19] -> MIep2[8, {q3, q2, q4, q5}], 
 f2[20] -> MIep2[8, {q3, q2, q5, q4}], 
 f2[21] -> MIep2[8, {q4, q2, q3, q5}], 
 f2[22] -> MIep2[9, {q2, q3, q4, q5}], 
 f2[23] -> MIep2[9, {q2, q3, q5, q4}], 
 f2[24] -> MIep2[9, {q2, q4, q5, q3}], 
 f2[25] -> MIep2[9, {q3, q2, q4, q5}], 
 f2[26] -> MIep2[9, {q3, q2, q5, q4}], 
 f2[27] -> MIep2[9, {q4, q2, q3, q5}], 
 f2[28] -> MIep2[10, {q2, q3, q4, q5}], 
 f2[29] -> MIep2[11, {q2, q3, q4, q5}], 
 f2[30] -> MIep2[11, {q2, q3, q5, q4}], 
 f2[31] -> MIep2[13, {q2, q3, q4, q5}], 
 f2[32] -> MIep2[13, {q2, q4, q3, q5}], 
 f2[33] -> MIep2[13, {q2, q5, q3, q4}], 
 f2[34] -> MIep2[13, {q3, q2, q4, q5}], 
 f2[35] -> MIep2[14, {q2, q3, q4, q5}], 
 f2[36] -> MIep2[14, {q2, q3, q5, q4}], 
 f2[37] -> MIep2[14, {q2, q4, q5, q3}], 
 f2[38] -> MIep2[14, {q3, q2, q4, q5}], 
 f2[39] -> MIep2[14, {q3, q2, q5, q4}], 
 f2[40] -> MIep2[14, {q4, q2, q3, q5}], 
 f2[41] -> MIep2[15, {q2, q3, q4, q5}], 
 f2[42] -> MIep2[15, {q2, q3, q5, q4}], 
 f2[43] -> MIep2[15, {q2, q4, q3, q5}], 
 f2[44] -> MIep2[15, {q2, q4, q5, q3}], 
 f2[45] -> MIep2[15, {q2, q5, q3, q4}], 
 f2[46] -> MIep2[15, {q2, q5, q4, q3}], 
 f2[47] -> MIep2[15, {q3, q4, q2, q5}], 
 f2[48] -> MIep2[15, {q3, q5, q2, q4}], 
 f2[49] -> MIep2[16, {q2, q3, q4, q5}], 
 f2[50] -> MIep2[16, {q2, q4, q3, q5}], 
 f2[51] -> MIep2[16, {q2, q5, q3, q4}], 
 f2[52] -> MIep2[16, {q3, q2, q4, q5}], 
 f2[53] -> MIep2[17, {q2, q3, q4, q5}], 
 f2[54] -> MIep2[17, {q2, q3, q5, q4}], 
 f2[55] -> MIep2[17, {q2, q4, q3, q5}], 
 f2[56] -> MIep2[17, {q2, q4, q5, q3}], 
 f2[57] -> MIep2[17, {q2, q5, q3, q4}], 
 f2[58] -> MIep2[17, {q2, q5, q4, q3}], 
 f2[59] -> MIep2[17, {q3, q4, q2, q5}], 
 f2[60] -> MIep2[17, {q3, q5, q2, q4}], 
 f3[1] -> MIep3[2, {q2, q3, q4, q5}], 
 f3[2] -> MIep3[3, {q2, q3, q4, q5}], 
 f3[3] -> MIep3[3, {q3, q2, q4, q5}], 
 f3[4] -> MIep3[4, {q2, q3, q4, q5}], 
 f3[5] -> MIep3[4, {q2, q4, q3, q5}], 
 f3[6] -> MIep3[4, {q2, q5, q3, q4}], 
 f3[7] -> MIep3[5, {q2, q3, q4, q5}], 
 f3[8] -> MIep3[5, {q2, q4, q3, q5}], 
 f3[9] -> MIep3[5, {q2, q5, q3, q4}], 
 f3[10] -> MIep3[5, {q3, q2, q4, q5}], 
 f3[11] -> MIep3[6, {q2, q3, q4, q5}], 
 f3[12] -> MIep3[6, {q2, q4, q3, q5}], 
 f3[13] -> MIep3[6, {q2, q5, q3, q4}], 
 f3[14] -> MIep3[7, {q2, q3, q4, q5}], 
 f3[15] -> MIep3[7, {q2, q3, q5, q4}], 
 f3[16] -> MIep3[8, {q2, q3, q4, q5}], 
 f3[17] -> MIep3[8, {q2, q3, q5, q4}], 
 f3[18] -> MIep3[8, {q2, q4, q5, q3}], 
 f3[19] -> MIep3[8, {q3, q2, q4, q5}], 
 f3[20] -> MIep3[8, {q3, q2, q5, q4}], 
 f3[21] -> MIep3[8, {q4, q2, q3, q5}], 
 f3[22] -> MIep3[9, {q2, q3, q4, q5}], 
 f3[23] -> MIep3[9, {q2, q3, q5, q4}], 
 f3[24] -> MIep3[9, {q2, q4, q5, q3}], 
 f3[25] -> MIep3[9, {q3, q2, q4, q5}], 
 f3[26] -> MIep3[9, {q3, q2, q5, q4}], 
 f3[27] -> MIep3[9, {q4, q2, q3, q5}], 
 f3[28] -> MIep3[10, {q2, q3, q4, q5}], 
 f3[29] -> MIep3[11, {q2, q3, q4, q5}], 
 f3[30] -> MIep3[11, {q2, q3, q5, q4}], 
 f3[31] -> MIep3[13, {q2, q3, q4, q5}], 
 f3[32] -> MIep3[13, {q2, q4, q3, q5}], 
 f3[33] -> MIep3[13, {q2, q5, q3, q4}], 
 f3[34] -> MIep3[13, {q3, q2, q4, q5}], 
 f3[35] -> MIep3[14, {q2, q3, q4, q5}], 
 f3[36] -> MIep3[14, {q2, q3, q5, q4}], 
 f3[37] -> MIep3[14, {q2, q4, q5, q3}], 
 f3[38] -> MIep3[14, {q3, q2, q4, q5}], 
 f3[39] -> MIep3[14, {q3, q2, q5, q4}], 
 f3[40] -> MIep3[14, {q4, q2, q3, q5}], 
 f3[41] -> MIep3[15, {q2, q3, q4, q5}], 
 f3[42] -> MIep3[15, {q2, q3, q5, q4}], 
 f3[43] -> MIep3[15, {q2, q4, q3, q5}], 
 f3[44] -> MIep3[15, {q2, q4, q5, q3}], 
 f3[45] -> MIep3[15, {q2, q5, q3, q4}], 
 f3[46] -> MIep3[15, {q2, q5, q4, q3}], 
 f3[47] -> MIep3[15, {q3, q4, q2, q5}], 
 f3[48] -> MIep3[15, {q3, q5, q2, q4}], 
 f3[49] -> MIep3[16, {q2, q3, q4, q5}], 
 f3[50] -> MIep3[16, {q2, q3, q5, q4}], 
 f3[51] -> MIep3[16, {q2, q4, q3, q5}], 
 f3[52] -> MIep3[16, {q2, q4, q5, q3}], 
 f3[53] -> MIep3[16, {q2, q5, q3, q4}], 
 f3[54] -> MIep3[16, {q2, q5, q4, q3}], 
 f3[55] -> MIep3[16, {q3, q2, q4, q5}], 
 f3[56] -> MIep3[16, {q3, q2, q5, q4}], 
 f3[57] -> MIep3[16, {q3, q4, q2, q5}], 
 f3[58] -> MIep3[16, {q3, q5, q2, q4}], 
 f3[59] -> MIep3[16, {q4, q2, q3, q5}], 
 f3[60] -> MIep3[16, {q4, q3, q2, q5}], 
 f3[61] -> MIep3[17, {q2, q3, q4, q5}], 
 f3[62] -> MIep3[17, {q2, q3, q5, q4}], 
 f3[63] -> MIep3[17, {q2, q4, q3, q5}], 
 f3[64] -> MIep3[17, {q2, q4, q5, q3}], 
 f3[65] -> MIep3[17, {q2, q5, q3, q4}], 
 f3[66] -> MIep3[17, {q2, q5, q4, q3}], 
 f3[67] -> MIep3[17, {q3, q2, q4, q5}], 
 f3[68] -> MIep3[17, {q3, q2, q5, q4}], 
 f3[69] -> MIep3[17, {q3, q4, q2, q5}], 
 f3[70] -> MIep3[17, {q3, q5, q2, q4}], 
 f3[71] -> MIep3[17, {q4, q2, q3, q5}], 
 f3[72] -> MIep3[17, {q4, q3, q2, q5}], 
 f3[73] -> MIep3[18, {q2, q3, q4, q5}], 
 f3[74] -> MIep3[18, {q2, q3, q5, q4}], 
 f3[75] -> MIep3[18, {q2, q4, q3, q5}], 
 f3[76] -> MIep3[18, {q2, q4, q5, q3}], 
 f3[77] -> MIep3[18, {q2, q5, q3, q4}], 
 f3[78] -> MIep3[18, {q2, q5, q4, q3}], 
 f3[79] -> MIep3[18, {q3, q2, q4, q5}], 
 f3[80] -> MIep3[18, {q3, q2, q5, q4}], 
 f3[81] -> MIep3[18, {q3, q4, q2, q5}], 
 f3[82] -> MIep3[18, {q3, q5, q2, q4}], 
 f3[83] -> MIep3[18, {q4, q2, q3, q5}], 
 f3[84] -> MIep3[18, {q4, q3, q2, q5}], 
 f4[1] -> MIep4[2, {q2, q3, q4, q5}], 
 f4[2] -> MIep4[3, {q2, q3, q4, q5}], 
 f4[3] -> MIep4[3, {q3, q2, q4, q5}], 
 f4[4] -> MIep4[4, {q2, q3, q4, q5}], 
 f4[5] -> MIep4[4, {q2, q4, q3, q5}], 
 f4[6] -> MIep4[4, {q2, q5, q3, q4}], 
 f4[7] -> MIep4[5, {q2, q3, q4, q5}], 
 f4[8] -> MIep4[5, {q2, q4, q3, q5}], 
 f4[9] -> MIep4[5, {q2, q5, q3, q4}], 
 f4[10] -> MIep4[5, {q3, q2, q4, q5}], 
 f4[11] -> MIep4[6, {q2, q3, q4, q5}], 
 f4[12] -> MIep4[6, {q2, q4, q3, q5}], 
 f4[13] -> MIep4[6, {q2, q5, q3, q4}], 
 f4[14] -> MIep4[7, {q2, q3, q4, q5}], 
 f4[15] -> MIep4[7, {q2, q3, q5, q4}], 
 f4[16] -> MIep4[8, {q2, q3, q4, q5}], 
 f4[17] -> MIep4[8, {q2, q3, q5, q4}], 
 f4[18] -> MIep4[8, {q2, q4, q5, q3}], 
 f4[19] -> MIep4[8, {q3, q2, q4, q5}], 
 f4[20] -> MIep4[8, {q3, q2, q5, q4}], 
 f4[21] -> MIep4[8, {q4, q2, q3, q5}], 
 f4[22] -> MIep4[9, {q2, q3, q4, q5}], 
 f4[23] -> MIep4[9, {q2, q3, q5, q4}], 
 f4[24] -> MIep4[9, {q2, q4, q5, q3}], 
 f4[25] -> MIep4[9, {q3, q2, q4, q5}], 
 f4[26] -> MIep4[9, {q3, q2, q5, q4}], 
 f4[27] -> MIep4[9, {q4, q2, q3, q5}], 
 f4[28] -> MIep4[10, {q2, q3, q4, q5}], 
 f4[29] -> MIep4[11, {q2, q3, q4, q5}], 
 f4[30] -> MIep4[11, {q2, q3, q5, q4}], 
 f4[31] -> MIep4[13, {q2, q3, q4, q5}], 
 f4[32] -> MIep4[13, {q2, q4, q3, q5}], 
 f4[33] -> MIep4[13, {q2, q5, q3, q4}], 
 f4[34] -> MIep4[13, {q3, q2, q4, q5}], 
 f4[35] -> MIep4[14, {q2, q3, q4, q5}], 
 f4[36] -> MIep4[14, {q2, q3, q5, q4}], 
 f4[37] -> MIep4[14, {q2, q4, q5, q3}], 
 f4[38] -> MIep4[14, {q3, q2, q4, q5}], 
 f4[39] -> MIep4[14, {q3, q2, q5, q4}], 
 f4[40] -> MIep4[14, {q4, q2, q3, q5}], 
 f4[41] -> MIep4[15, {q2, q3, q4, q5}], 
 f4[42] -> MIep4[15, {q2, q3, q5, q4}], 
 f4[43] -> MIep4[15, {q2, q4, q3, q5}], 
 f4[44] -> MIep4[15, {q2, q4, q5, q3}], 
 f4[45] -> MIep4[15, {q2, q5, q3, q4}], 
 f4[46] -> MIep4[15, {q2, q5, q4, q3}], 
 f4[47] -> MIep4[15, {q3, q4, q2, q5}], 
 f4[48] -> MIep4[15, {q3, q5, q2, q4}], 
 f4[49] -> MIep4[16, {q2, q3, q4, q5}], 
 f4[50] -> MIep4[16, {q2, q3, q5, q4}], 
 f4[51] -> MIep4[16, {q2, q4, q3, q5}], 
 f4[52] -> MIep4[16, {q2, q4, q5, q3}], 
 f4[53] -> MIep4[16, {q2, q5, q3, q4}], 
 f4[54] -> MIep4[16, {q2, q5, q4, q3}], 
 f4[55] -> MIep4[16, {q3, q2, q4, q5}], 
 f4[56] -> MIep4[16, {q3, q2, q5, q4}], 
 f4[57] -> MIep4[16, {q3, q4, q2, q5}], 
 f4[58] -> MIep4[16, {q3, q5, q2, q4}], 
 f4[59] -> MIep4[16, {q4, q2, q3, q5}], 
 f4[60] -> MIep4[16, {q4, q3, q2, q5}], 
 f4[61] -> MIep4[17, {q2, q3, q4, q5}], 
 f4[62] -> MIep4[17, {q2, q3, q5, q4}], 
 f4[63] -> MIep4[17, {q2, q4, q3, q5}], 
 f4[64] -> MIep4[17, {q2, q4, q5, q3}], 
 f4[65] -> MIep4[17, {q2, q5, q3, q4}], 
 f4[66] -> MIep4[17, {q2, q5, q4, q3}], 
 f4[67] -> MIep4[17, {q3, q2, q4, q5}], 
 f4[68] -> MIep4[17, {q3, q2, q5, q4}], 
 f4[69] -> MIep4[17, {q3, q4, q2, q5}], 
 f4[70] -> MIep4[17, {q3, q5, q2, q4}], 
 f4[71] -> MIep4[17, {q4, q2, q3, q5}], 
 f4[72] -> MIep4[17, {q4, q3, q2, q5}], 
 f4[73] -> MIep4[18, {q2, q3, q4, q5}], 
 f4[74] -> MIep4[18, {q2, q3, q5, q4}], 
 f4[75] -> MIep4[18, {q2, q4, q3, q5}], 
 f4[76] -> MIep4[18, {q2, q4, q5, q3}], 
 f4[77] -> MIep4[18, {q2, q5, q3, q4}], 
 f4[78] -> MIep4[18, {q2, q5, q4, q3}], 
 f4[79] -> MIep4[18, {q3, q2, q4, q5}], 
 f4[80] -> MIep4[18, {q3, q2, q5, q4}], 
 f4[81] -> MIep4[18, {q3, q4, q2, q5}], 
 f4[82] -> MIep4[18, {q3, q5, q2, q4}], 
 f4[83] -> MIep4[18, {q4, q2, q3, q5}], 
 f4[84] -> MIep4[18, {q4, q3, q2, q5}]};

(* Solutions for master integrals *)
MIsolns = {MI[1, {q2, q3, q4, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q3, q4, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q3, q4, q5}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q3, q4, q5}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q2, q3, q4, q5}] -> 
  eps (-f1[5] + f1[7]) + eps^2 f2[7] + eps^3 f3[7] + eps^4 f4[7], 
 MI[6, {q2, q3, q4, q5}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[7, {q2, q3, q4, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q2, q3, q4, q5}] -> 
  eps^2 f2[16] + eps^3 f3[16] + eps^4 f4[16], 
 MI[9, {q2, q3, q4, q5}] -> eps^2 f2[22] + eps^3 f3[22] + eps^4 f4[22],
  MI[10, {q2, q3, q4, q5}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[11, {q2, q3, q4, q5}] -> 
  eps (f1[6] - f1[8]) + eps^2 f2[29] + eps^3 f3[29] + eps^4 f4[29], 
 MI[12, {q2, q3, q4, q5}] -> 
  1 - eps f1[3] + eps^2 (-(zeta2/2) + f1[3]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[3] - f1[3]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[3] - 1/4 zeta2 f1[3]^2 + 
      f1[3]^4/24), 
 MI[13, {q2, q3, q4, q5}] -> 
  eps (-f1[1] + f1[5] + f1[6] - f1[7]) + eps^2 f2[31] + eps^3 f3[31] +
    eps^4 f4[31], 
 MI[14, {q2, q3, q4, q5}] -> 
  eps^2 f2[35] + eps^3 f3[35] + eps^4 f4[35], 
 MI[15, {q2, q3, q4, q5}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[8]) + eps^2 f2[41] + eps^3 f3[41] +
    eps^4 f4[41], 
 MI[16, {q2, q3, q4, q5}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[5] + 2 f1[7]) + eps^2 f2[49] + 
   eps^3 f3[49] + eps^4 f4[49], 
 MI[17, {q2, q3, q4, q5}] -> -1 + 
   eps (-f1[1] + f1[3] + 2 f1[6] - f1[8]) + eps^2 f2[53] + 
   eps^3 f3[61] + eps^4 f4[61], 
 MI[18, {q2, q3, q4, q5}] -> eps^3 f3[73] + eps^4 f4[73], 
 MI[1, {q2, q3, q5, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q3, q5, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q3, q5, q4}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q3, q5, q4}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q2, q3, q5, q4}] -> 
  eps (-f1[5] + f1[7]) + eps^2 f2[7] + eps^3 f3[7] + eps^4 f4[7], 
 MI[6, {q2, q3, q5, q4}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[7, {q2, q3, q5, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q2, q3, q5, q4}] -> 
  eps^2 f2[17] + eps^3 f3[17] + eps^4 f4[17], 
 MI[9, {q2, q3, q5, q4}] -> eps^2 f2[23] + eps^3 f3[23] + eps^4 f4[23],
  MI[10, {q2, q3, q5, q4}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[11, {q2, q3, q5, q4}] -> 
  eps (f1[6] - f1[12]) + eps^2 f2[30] + eps^3 f3[30] + eps^4 f4[30], 
 MI[12, {q2, q3, q5, q4}] -> 
  1 - eps f1[9] + eps^2 (-(zeta2/2) + f1[9]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[9] - f1[9]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[9] - 1/4 zeta2 f1[9]^2 + 
      f1[9]^4/24), 
 MI[13, {q2, q3, q5, q4}] -> 
  eps (-f1[1] + f1[5] + f1[6] - f1[7]) + eps^2 f2[31] + eps^3 f3[31] +
    eps^4 f4[31], 
 MI[14, {q2, q3, q5, q4}] -> 
  eps^2 f2[36] + eps^3 f3[36] + eps^4 f4[36], 
 MI[15, {q2, q3, q5, q4}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[12]) + eps^2 f2[42] + 
   eps^3 f3[42] + eps^4 f4[42], 
 MI[16, {q2, q3, q5, q4}] -> -1 + 
   eps (-f1[1] - f1[5] + 2 f1[7] + f1[9]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[3] f1[7] + 
      2 f1[1] f1[9] - 2 f1[7] f1[9] - f1[9]^2/2 + f2[16] - f2[17] + 
      f2[49]) + eps^3 f3[50] + eps^4 f4[50], 
 MI[17, {q2, q3, q5, q4}] -> -1 + 
   eps (-f1[1] + 2 f1[6] + f1[9] - f1[12]) + eps^2 f2[54] + 
   eps^3 f3[62] + eps^4 f4[62], 
 MI[18, {q2, q3, q5, q4}] -> eps^3 f3[74] + eps^4 f4[74], 
 MI[1, {q2, q4, q3, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q4, q3, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q4, q3, q5}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q4, q3, q5}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q2, q4, q3, q5}] -> 
  eps (-f1[5] + f1[14]) + eps^2 f2[8] + eps^3 f3[8] + eps^4 f4[8], 
 MI[6, {q2, q4, q3, q5}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[7, {q2, q4, q3, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q2, q4, q3, q5}] -> 
  eps^2 f2[16] + eps^3 f3[16] + eps^4 f4[16], 
 MI[9, {q2, q4, q3, q5}] -> eps^2 f2[22] + eps^3 f3[22] + eps^4 f4[22],
  MI[10, {q2, q4, q3, q5}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[11, {q2, q4, q3, q5}] -> 
  eps (-f1[8] + f1[13]) + eps^2 (f2[11] - f2[12] + f2[29]) + 
   eps^3 (f3[11] - f3[12] + f3[29]) + eps^4 (f4[11] - f4[12] + f4[29]),
  MI[12, {q2, q4, q3, q5}] -> 
  1 - eps f1[3] + eps^2 (-(zeta2/2) + f1[3]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[3] - f1[3]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[3] - 1/4 zeta2 f1[3]^2 + 
      f1[3]^4/24), 
 MI[13, {q2, q4, q3, q5}] -> 
  eps (-f1[1] + f1[5] + f1[13] - f1[14]) + eps^2 f2[32] + 
   eps^3 f3[32] + eps^4 f4[32], 
 MI[14, {q2, q4, q3, q5}] -> 
  eps^2 f2[35] + eps^3 f3[35] + eps^4 f4[35], 
 MI[15, {q2, q4, q3, q5}] -> 
  eps (-f1[1] + f1[8] - f1[13] + f1[14]) + eps^2 f2[43] + 
   eps^3 f3[43] + eps^4 f4[43], 
 MI[16, {q2, q4, q3, q5}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[5] + 2 f1[14]) + eps^2 f2[50] + 
   eps^3 f3[51] + eps^4 f4[51], 
 MI[17, {q2, q4, q3, q5}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[8] + 2 f1[13]) + eps^2 f2[55] + 
   eps^3 f3[63] + eps^4 f4[63], 
 MI[18, {q2, q4, q3, q5}] -> eps^3 f3[75] + eps^4 f4[75], 
 MI[1, {q2, q4, q5, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q4, q5, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q4, q5, q3}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q4, q5, q3}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q2, q4, q5, q3}] -> 
  eps (-f1[5] + f1[14]) + eps^2 f2[8] + eps^3 f3[8] + eps^4 f4[8], 
 MI[6, {q2, q4, q5, q3}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[7, {q2, q4, q5, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q2, q4, q5, q3}] -> eps^2 f2[18] + eps^3 f3[18] + eps^4 f4[18],
  MI[9, {q2, q4, q5, q3}] -> 
  eps^2 f2[24] + eps^3 f3[24] + eps^4 f4[24], 
 MI[10, {q2, q4, q5, q3}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[11, {q2, q4, q5, q3}] -> 
  eps (f1[13] - f1[15]) + eps^2 (f2[10] - f2[12] + f2[28]) + 
   eps^3 (f3[10] - f3[12] + f3[28]) + eps^4 (f4[10] - f4[12] + f4[28]),
  MI[12, {q2, q4, q5, q3}] -> 
  1 - eps f1[4] + eps^2 (-(zeta2/2) + f1[4]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[4] - f1[4]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[4] - 1/4 zeta2 f1[4]^2 + 
      f1[4]^4/24), 
 MI[13, {q2, q4, q5, q3}] -> 
  eps (-f1[1] + f1[5] + f1[13] - f1[14]) + eps^2 f2[32] + 
   eps^3 f3[32] + eps^4 f4[32], 
 MI[14, {q2, q4, q5, q3}] -> 
  eps^2 f2[37] + eps^3 f3[37] + eps^4 f4[37], 
 MI[15, {q2, q4, q5, q3}] -> 
  eps (-f1[1] - f1[13] + f1[14] + f1[15]) + eps^2 f2[44] + 
   eps^3 f3[44] + eps^4 f4[44], 
 MI[16, {q2, q4, q5, q3}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[5] + 2 f1[14]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[1] f1[4] - f1[4]^2/2 + 
      2 f1[3] f1[14] - 2 f1[4] f1[14] + f2[16] - f2[18] + f2[50]) + 
   eps^3 f3[52] + eps^4 f4[52], 
 MI[17, {q2, q4, q5, q3}] -> -1 + 
   eps (-f1[1] + f1[4] + 2 f1[13] - f1[15]) + eps^2 f2[56] + 
   eps^3 f3[64] + eps^4 f4[64], 
 MI[18, {q2, q4, q5, q3}] -> eps^3 f3[76] + eps^4 f4[76], 
 MI[1, {q2, q5, q3, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q5, q3, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q5, q3, q4}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q5, q3, q4}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q2, q5, q3, q4}] -> 
  eps (-f1[5] + f1[17]) + eps^2 f2[9] + eps^3 f3[9] + eps^4 f4[9], 
 MI[6, {q2, q5, q3, q4}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[7, {q2, q5, q3, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q2, q5, q3, q4}] -> 
  eps^2 f2[17] + eps^3 f3[17] + eps^4 f4[17], 
 MI[9, {q2, q5, q3, q4}] -> eps^2 f2[23] + eps^3 f3[23] + eps^4 f4[23],
  MI[10, {q2, q5, q3, q4}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[11, {q2, q5, q3, q4}] -> 
  eps (-f1[12] + f1[16]) + eps^2 (f2[11] - f2[13] + f2[30]) + 
   eps^3 (f3[11] - f3[13] + f3[30]) + eps^4 (f4[11] - f4[13] + f4[30]),
  MI[12, {q2, q5, q3, q4}] -> 
  1 - eps f1[9] + eps^2 (-(zeta2/2) + f1[9]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[9] - f1[9]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[9] - 1/4 zeta2 f1[9]^2 + 
      f1[9]^4/24), 
 MI[13, {q2, q5, q3, q4}] -> 
  eps (-f1[1] + f1[5] + f1[16] - f1[17]) + eps^2 f2[33] + 
   eps^3 f3[33] + eps^4 f4[33], 
 MI[14, {q2, q5, q3, q4}] -> 
  eps^2 f2[36] + eps^3 f3[36] + eps^4 f4[36], 
 MI[15, {q2, q5, q3, q4}] -> 
  eps (-f1[1] + f1[12] - f1[16] + f1[17]) + eps^2 f2[45] + 
   eps^3 f3[45] + eps^4 f4[45], 
 MI[16, {q2, q5, q3, q4}] -> -1 + 
   eps (-f1[1] - f1[5] + f1[9] + 2 f1[17]) + eps^2 f2[51] + 
   eps^3 f3[53] + eps^4 f4[53], 
 MI[17, {q2, q5, q3, q4}] -> -1 + 
   eps (-f1[1] + f1[9] - f1[12] + 2 f1[16]) + eps^2 f2[57] + 
   eps^3 f3[65] + eps^4 f4[65], 
 MI[18, {q2, q5, q3, q4}] -> eps^3 f3[77] + eps^4 f4[77], 
 MI[1, {q2, q5, q4, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q2, q5, q4, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q2, q5, q4, q3}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[4, {q2, q5, q4, q3}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q2, q5, q4, q3}] -> 
  eps (-f1[5] + f1[17]) + eps^2 f2[9] + eps^3 f3[9] + eps^4 f4[9], 
 MI[6, {q2, q5, q4, q3}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[7, {q2, q5, q4, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q2, q5, q4, q3}] -> eps^2 f2[18] + eps^3 f3[18] + eps^4 f4[18],
  MI[9, {q2, q5, q4, q3}] -> 
  eps^2 f2[24] + eps^3 f3[24] + eps^4 f4[24], 
 MI[10, {q2, q5, q4, q3}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[11, {q2, q5, q4, q3}] -> 
  eps (-f1[15] + f1[16]) + eps^2 (f2[10] - f2[13] + f2[28]) + 
   eps^3 (f3[10] - f3[13] + f3[28]) + eps^4 (f4[10] - f4[13] + f4[28]),
  MI[12, {q2, q5, q4, q3}] -> 
  1 - eps f1[4] + eps^2 (-(zeta2/2) + f1[4]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[4] - f1[4]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[4] - 1/4 zeta2 f1[4]^2 + 
      f1[4]^4/24), 
 MI[13, {q2, q5, q4, q3}] -> 
  eps (-f1[1] + f1[5] + f1[16] - f1[17]) + eps^2 f2[33] + 
   eps^3 f3[33] + eps^4 f4[33], 
 MI[14, {q2, q5, q4, q3}] -> 
  eps^2 f2[37] + eps^3 f3[37] + eps^4 f4[37], 
 MI[15, {q2, q5, q4, q3}] -> 
  eps (-f1[1] + f1[15] - f1[16] + f1[17]) + eps^2 f2[46] + 
   eps^3 f3[46] + eps^4 f4[46], 
 MI[16, {q2, q5, q4, q3}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[5] + 2 f1[17]) + 
   eps^2 (2 f1[1] f1[4] - f1[4]^2/2 - 2 f1[1] f1[9] + f1[9]^2/2 - 
      2 f1[4] f1[17] + 2 f1[9] f1[17] + f2[17] - f2[18] + f2[51]) + 
   eps^3 f3[54] + eps^4 f4[54], 
 MI[17, {q2, q5, q4, q3}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[15] + 2 f1[16]) + eps^2 f2[58] + 
   eps^3 f3[66] + eps^4 f4[66], 
 MI[18, {q2, q5, q4, q3}] -> eps^3 f3[78] + eps^4 f4[78], 
 MI[1, {q3, q2, q4, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q2, q4, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q2, q4, q5}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q2, q4, q5}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q3, q2, q4, q5}] -> 
  eps (f1[7] - f1[15]) + eps^2 f2[10] + eps^3 f3[10] + eps^4 f4[10], 
 MI[6, {q3, q2, q4, q5}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[7, {q3, q2, q4, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q3, q2, q4, q5}] -> 
  eps^2 f2[19] + eps^3 f3[19] + eps^4 f4[19], 
 MI[9, {q3, q2, q4, q5}] -> eps^2 f2[25] + eps^3 f3[25] + eps^4 f4[25],
  MI[10, {q3, q2, q4, q5}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[11, {q3, q2, q4, q5}] -> 
  eps (f1[6] - f1[8]) + eps^2 f2[29] + eps^3 f3[29] + eps^4 f4[29], 
 MI[12, {q3, q2, q4, q5}] -> 
  1 - eps f1[10] + eps^2 (-(zeta2/2) + f1[10]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[10] - f1[10]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[10] - 1/4 zeta2 f1[10]^2 +
       f1[10]^4/24), 
 MI[13, {q3, q2, q4, q5}] -> 
  eps (-f1[1] + f1[6] - f1[7] + f1[15]) + eps^2 f2[34] + 
   eps^3 f3[34] + eps^4 f4[34], 
 MI[14, {q3, q2, q4, q5}] -> 
  eps^2 f2[38] + eps^3 f3[38] + eps^4 f4[38], 
 MI[15, {q3, q2, q4, q5}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[8]) + eps^2 f2[41] + eps^3 f3[41] +
    eps^4 f4[41], 
 MI[16, {q3, q2, q4, q5}] -> -1 + 
   eps (-f1[1] + 2 f1[7] + f1[10] - f1[15]) + eps^2 f2[52] + 
   eps^3 f3[55] + eps^4 f4[55], 
 MI[17, {q3, q2, q4, q5}] -> -1 + 
   eps (-f1[1] + 2 f1[6] - f1[8] + f1[10]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[3] f1[6] + 
      2 f1[1] f1[10] - 2 f1[6] f1[10] - f1[10]^2/2 + f2[22] - f2[25] +
       f2[53]) + eps^3 f3[67] + eps^4 f4[67], 
 MI[18, {q3, q2, q4, q5}] -> eps^3 f3[79] + eps^4 f4[79], 
 MI[1, {q3, q2, q5, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q2, q5, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q2, q5, q4}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q2, q5, q4}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q3, q2, q5, q4}] -> 
  eps (f1[7] - f1[15]) + eps^2 f2[10] + eps^3 f3[10] + eps^4 f4[10], 
 MI[6, {q3, q2, q5, q4}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[7, {q3, q2, q5, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q3, q2, q5, q4}] -> 
  eps^2 f2[20] + eps^3 f3[20] + eps^4 f4[20], 
 MI[9, {q3, q2, q5, q4}] -> eps^2 f2[26] + eps^3 f3[26] + eps^4 f4[26],
  MI[10, {q3, q2, q5, q4}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[11, {q3, q2, q5, q4}] -> 
  eps (f1[6] - f1[12]) + eps^2 f2[30] + eps^3 f3[30] + eps^4 f4[30], 
 MI[12, {q3, q2, q5, q4}] -> 
  1 - eps f1[11] + eps^2 (-(zeta2/2) + f1[11]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[11] - f1[11]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[11] - 1/4 zeta2 f1[11]^2 +
       f1[11]^4/24), 
 MI[13, {q3, q2, q5, q4}] -> 
  eps (-f1[1] + f1[6] - f1[7] + f1[15]) + eps^2 f2[34] + 
   eps^3 f3[34] + eps^4 f4[34], 
 MI[14, {q3, q2, q5, q4}] -> 
  eps^2 f2[39] + eps^3 f3[39] + eps^4 f4[39], 
 MI[15, {q3, q2, q5, q4}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[12]) + eps^2 f2[42] + 
   eps^3 f3[42] + eps^4 f4[42], 
 MI[16, {q3, q2, q5, q4}] -> -1 + 
   eps (-f1[1] + 2 f1[7] + f1[11] - f1[15]) + 
   eps^2 (-2 f1[1] f1[10] + 2 f1[7] f1[10] + f1[10]^2/2 + 
      2 f1[1] f1[11] - 2 f1[7] f1[11] - f1[11]^2/2 + f2[19] - f2[20] +
       f2[52]) + eps^3 f3[56] + eps^4 f4[56], 
 MI[17, {q3, q2, q5, q4}] -> -1 + 
   eps (-f1[1] + 2 f1[6] + f1[11] - f1[12]) + 
   eps^2 (-2 f1[1] f1[9] + 2 f1[6] f1[9] + f1[9]^2/2 + 
      2 f1[1] f1[11] - 2 f1[6] f1[11] - f1[11]^2/2 + f2[23] - f2[26] +
       f2[54]) + eps^3 f3[68] + eps^4 f4[68], 
 MI[18, {q3, q2, q5, q4}] -> eps^3 f3[80] + eps^4 f4[80], 
 MI[1, {q3, q4, q2, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q4, q2, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q4, q2, q5}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q4, q2, q5}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q3, q4, q2, q5}] -> 
  eps (-f1[15] + f1[16]) + eps^2 (f2[10] - f2[13] + f2[28]) + 
   eps^3 (f3[10] - f3[13] + f3[28]) + eps^4 (f4[10] - f4[13] + f4[28]),
  MI[6, {q3, q4, q2, q5}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[7, {q3, q4, q2, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q3, q4, q2, q5}] -> 
  eps^2 f2[19] + eps^3 f3[19] + eps^4 f4[19], 
 MI[9, {q3, q4, q2, q5}] -> eps^2 f2[25] + eps^3 f3[25] + eps^4 f4[25],
  MI[10, {q3, q4, q2, q5}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[11, {q3, q4, q2, q5}] -> 
  eps (-f1[8] + f1[17]) + 
   eps^2 (-f2[7] + f2[9] + f2[11] - f2[28] + f2[29]) + 
   eps^3 (-f3[7] + f3[9] + f3[11] - f3[28] + f3[29]) + 
   eps^4 (-f4[7] + f4[9] + f4[11] - f4[28] + f4[29]), 
 MI[12, {q3, q4, q2, q5}] -> 
  1 - eps f1[10] + eps^2 (-(zeta2/2) + f1[10]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[10] - f1[10]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[10] - 1/4 zeta2 f1[10]^2 +
       f1[10]^4/24), 
 MI[13, {q3, q4, q2, q5}] -> 
  eps (-f1[1] + f1[15] - f1[16] + f1[17]) + eps^2 f2[46] + 
   eps^3 f3[46] + eps^4 f4[46], 
 MI[14, {q3, q4, q2, q5}] -> 
  eps^2 f2[38] + eps^3 f3[38] + eps^4 f4[38], 
 MI[15, {q3, q4, q2, q5}] -> 
  eps (-f1[1] + f1[8] + f1[16] - f1[17]) + eps^2 f2[47] + 
   eps^3 f3[47] + eps^4 f4[47], 
 MI[16, {q3, q4, q2, q5}] -> -1 + 
   eps (-f1[1] + f1[10] - f1[15] + 2 f1[16]) + 
   eps^2 (-2 f1[1] f1[4] + f1[4]^2/2 + 2 f1[1] f1[10] - f1[10]^2/2 + 
      2 f1[4] f1[16] - 2 f1[10] f1[16] - f2[19] + f2[24] + f2[58]) + 
   eps^3 f3[57] + eps^4 f4[57], 
 MI[17, {q3, q4, q2, q5}] -> -1 + 
   eps (-f1[1] - f1[8] + f1[10] + 2 f1[17]) + eps^2 f2[59] + 
   eps^3 f3[69] + eps^4 f4[69], 
 MI[18, {q3, q4, q2, q5}] -> eps^3 f3[81] + eps^4 f4[81], 
 MI[1, {q3, q4, q5, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q4, q5, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q4, q5, q2}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q4, q5, q2}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q3, q4, q5, q2}] -> 
  eps (-f1[15] + f1[16]) + eps^2 (f2[10] - f2[13] + f2[28]) + 
   eps^3 (f3[10] - f3[13] + f3[28]) + eps^4 (f4[10] - f4[13] + f4[28]),
  MI[6, {q3, q4, q5, q2}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[7, {q3, q4, q5, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q3, q4, q5, q2}] -> eps^2 f2[24] + eps^3 f3[24] + eps^4 f4[24],
  MI[9, {q3, q4, q5, q2}] -> 
  eps^2 f2[18] + eps^3 f3[18] + eps^4 f4[18], 
 MI[10, {q3, q4, q5, q2}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[11, {q3, q4, q5, q2}] -> 
  eps (-f1[5] + f1[17]) + eps^2 f2[9] + eps^3 f3[9] + eps^4 f4[9], 
 MI[12, {q3, q4, q5, q2}] -> 
  1 - eps f1[4] + eps^2 (-(zeta2/2) + f1[4]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[4] - f1[4]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[4] - 1/4 zeta2 f1[4]^2 + 
      f1[4]^4/24), 
 MI[13, {q3, q4, q5, q2}] -> 
  eps (-f1[1] + f1[15] - f1[16] + f1[17]) + eps^2 f2[46] + 
   eps^3 f3[46] + eps^4 f4[46], 
 MI[14, {q3, q4, q5, q2}] -> 
  eps^2 f2[37] + eps^3 f3[37] + eps^4 f4[37], 
 MI[15, {q3, q4, q5, q2}] -> 
  eps (-f1[1] + f1[5] + f1[16] - f1[17]) + eps^2 f2[33] + 
   eps^3 f3[33] + eps^4 f4[33], 
 MI[16, {q3, q4, q5, q2}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[15] + 2 f1[16]) + eps^2 f2[58] + 
   eps^3 f3[66] + eps^4 f4[66], 
 MI[17, {q3, q4, q5, q2}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[5] + 2 f1[17]) + 
   eps^2 (2 f1[1] f1[4] - f1[4]^2/2 - 2 f1[1] f1[9] + f1[9]^2/2 - 
      2 f1[4] f1[17] + 2 f1[9] f1[17] + f2[17] - f2[18] + f2[51]) + 
   eps^3 f3[54] + eps^4 f4[54], 
 MI[18, {q3, q4, q5, q2}] -> eps^3 f3[78] + eps^4 f4[78], 
 MI[1, {q3, q5, q2, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q5, q2, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q5, q2, q4}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q5, q2, q4}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q3, q5, q2, q4}] -> 
  eps (f1[13] - f1[15]) + eps^2 (f2[10] - f2[12] + f2[28]) + 
   eps^3 (f3[10] - f3[12] + f3[28]) + eps^4 (f4[10] - f4[12] + f4[28]),
  MI[6, {q3, q5, q2, q4}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[7, {q3, q5, q2, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q3, q5, q2, q4}] -> 
  eps^2 f2[20] + eps^3 f3[20] + eps^4 f4[20], 
 MI[9, {q3, q5, q2, q4}] -> eps^2 f2[26] + eps^3 f3[26] + eps^4 f4[26],
  MI[10, {q3, q5, q2, q4}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[11, {q3, q5, q2, q4}] -> 
  eps (-f1[12] + f1[14]) + 
   eps^2 (-f2[7] + f2[8] + f2[11] - f2[28] + f2[30]) + 
   eps^3 (-f3[7] + f3[8] + f3[11] - f3[28] + f3[30]) + 
   eps^4 (-f4[7] + f4[8] + f4[11] - f4[28] + f4[30]), 
 MI[12, {q3, q5, q2, q4}] -> 
  1 - eps f1[11] + eps^2 (-(zeta2/2) + f1[11]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[11] - f1[11]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[11] - 1/4 zeta2 f1[11]^2 +
       f1[11]^4/24), 
 MI[13, {q3, q5, q2, q4}] -> 
  eps (-f1[1] - f1[13] + f1[14] + f1[15]) + eps^2 f2[44] + 
   eps^3 f3[44] + eps^4 f4[44], 
 MI[14, {q3, q5, q2, q4}] -> 
  eps^2 f2[39] + eps^3 f3[39] + eps^4 f4[39], 
 MI[15, {q3, q5, q2, q4}] -> 
  eps (-f1[1] + f1[12] + f1[13] - f1[14]) + eps^2 f2[48] + 
   eps^3 f3[48] + eps^4 f4[48], 
 MI[16, {q3, q5, q2, q4}] -> -1 + 
   eps (-f1[1] + f1[11] + 2 f1[13] - f1[15]) + 
   eps^2 (-2 f1[1] f1[4] + f1[4]^2/2 + 2 f1[1] f1[11] - f1[11]^2/2 + 
      2 f1[4] f1[13] - 2 f1[11] f1[13] - f2[20] + f2[24] + f2[56]) + 
   eps^3 f3[58] + eps^4 f4[58], 
 MI[17, {q3, q5, q2, q4}] -> -1 + 
   eps (-f1[1] + f1[11] - f1[12] + 2 f1[14]) + eps^2 f2[60] + 
   eps^3 f3[70] + eps^4 f4[70], 
 MI[18, {q3, q5, q2, q4}] -> eps^3 f3[82] + eps^4 f4[82], 
 MI[1, {q3, q5, q4, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q3, q5, q4, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q3, q5, q4, q2}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[4, {q3, q5, q4, q2}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q3, q5, q4, q2}] -> 
  eps (f1[13] - f1[15]) + eps^2 (f2[10] - f2[12] + f2[28]) + 
   eps^3 (f3[10] - f3[12] + f3[28]) + eps^4 (f4[10] - f4[12] + f4[28]),
  MI[6, {q3, q5, q4, q2}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[7, {q3, q5, q4, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q3, q5, q4, q2}] -> eps^2 f2[24] + eps^3 f3[24] + eps^4 f4[24],
  MI[9, {q3, q5, q4, q2}] -> 
  eps^2 f2[18] + eps^3 f3[18] + eps^4 f4[18], 
 MI[10, {q3, q5, q4, q2}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[11, {q3, q5, q4, q2}] -> 
  eps (-f1[5] + f1[14]) + eps^2 f2[8] + eps^3 f3[8] + eps^4 f4[8], 
 MI[12, {q3, q5, q4, q2}] -> 
  1 - eps f1[4] + eps^2 (-(zeta2/2) + f1[4]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[4] - f1[4]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[4] - 1/4 zeta2 f1[4]^2 + 
      f1[4]^4/24), 
 MI[13, {q3, q5, q4, q2}] -> 
  eps (-f1[1] - f1[13] + f1[14] + f1[15]) + eps^2 f2[44] + 
   eps^3 f3[44] + eps^4 f4[44], 
 MI[14, {q3, q5, q4, q2}] -> 
  eps^2 f2[37] + eps^3 f3[37] + eps^4 f4[37], 
 MI[15, {q3, q5, q4, q2}] -> 
  eps (-f1[1] + f1[5] + f1[13] - f1[14]) + eps^2 f2[32] + 
   eps^3 f3[32] + eps^4 f4[32], 
 MI[16, {q3, q5, q4, q2}] -> -1 + 
   eps (-f1[1] + f1[4] + 2 f1[13] - f1[15]) + eps^2 f2[56] + 
   eps^3 f3[64] + eps^4 f4[64], 
 MI[17, {q3, q5, q4, q2}] -> -1 + 
   eps (-f1[1] + f1[4] - f1[5] + 2 f1[14]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[1] f1[4] - f1[4]^2/2 + 
      2 f1[3] f1[14] - 2 f1[4] f1[14] + f2[16] - f2[18] + f2[50]) + 
   eps^3 f3[52] + eps^4 f4[52], 
 MI[18, {q3, q5, q4, q2}] -> eps^3 f3[76] + eps^4 f4[76], 
 MI[1, {q4, q2, q3, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q2, q3, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q2, q3, q5}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q2, q3, q5}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q4, q2, q3, q5}] -> 
  eps (-f1[12] + f1[14]) + 
   eps^2 (-f2[7] + f2[8] + f2[11] - f2[28] + f2[30]) + 
   eps^3 (-f3[7] + f3[8] + f3[11] - f3[28] + f3[30]) + 
   eps^4 (-f4[7] + f4[8] + f4[11] - f4[28] + f4[30]), 
 MI[6, {q4, q2, q3, q5}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[7, {q4, q2, q3, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q4, q2, q3, q5}] -> 
  eps^2 f2[21] + eps^3 f3[21] + eps^4 f4[21], 
 MI[9, {q4, q2, q3, q5}] -> eps^2 f2[27] + eps^3 f3[27] + eps^4 f4[27],
  MI[10, {q4, q2, q3, q5}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[11, {q4, q2, q3, q5}] -> 
  eps (-f1[8] + f1[13]) + eps^2 (f2[11] - f2[12] + f2[29]) + 
   eps^3 (f3[11] - f3[12] + f3[29]) + eps^4 (f4[11] - f4[12] + f4[29]),
  MI[12, {q4, q2, q3, q5}] -> 
  1 - eps f1[2] + eps^2 (-(zeta2/2) + f1[2]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[2] - f1[2]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[2] - 1/4 zeta2 f1[2]^2 + 
      f1[2]^4/24), 
 MI[13, {q4, q2, q3, q5}] -> 
  eps (-f1[1] + f1[12] + f1[13] - f1[14]) + eps^2 f2[48] + 
   eps^3 f3[48] + eps^4 f4[48], 
 MI[14, {q4, q2, q3, q5}] -> 
  eps^2 f2[40] + eps^3 f3[40] + eps^4 f4[40], 
 MI[15, {q4, q2, q3, q5}] -> 
  eps (-f1[1] + f1[8] - f1[13] + f1[14]) + eps^2 f2[43] + 
   eps^3 f3[43] + eps^4 f4[43], 
 MI[16, {q4, q2, q3, q5}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[12] + 2 f1[14]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[11] + f1[11]^2/2 - 
      2 f1[2] f1[14] + 2 f1[11] f1[14] - f2[21] + f2[26] + f2[60]) + 
   eps^3 f3[59] + eps^4 f4[59], 
 MI[17, {q4, q2, q3, q5}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[8] + 2 f1[13]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[3] + f1[3]^2/2 - 
      2 f1[2] f1[13] + 2 f1[3] f1[13] + f2[22] - f2[27] + f2[55]) + 
   eps^3 f3[71] + eps^4 f4[71], 
 MI[18, {q4, q2, q3, q5}] -> eps^3 f3[83] + eps^4 f4[83], 
 MI[1, {q4, q2, q5, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q2, q5, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q2, q5, q3}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q2, q5, q3}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q4, q2, q5, q3}] -> 
  eps (-f1[12] + f1[14]) + 
   eps^2 (-f2[7] + f2[8] + f2[11] - f2[28] + f2[30]) + 
   eps^3 (-f3[7] + f3[8] + f3[11] - f3[28] + f3[30]) + 
   eps^4 (-f4[7] + f4[8] + f4[11] - f4[28] + f4[30]), 
 MI[6, {q4, q2, q5, q3}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[7, {q4, q2, q5, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q4, q2, q5, q3}] -> eps^2 f2[26] + eps^3 f3[26] + eps^4 f4[26],
  MI[9, {q4, q2, q5, q3}] -> 
  eps^2 f2[20] + eps^3 f3[20] + eps^4 f4[20], 
 MI[10, {q4, q2, q5, q3}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[11, {q4, q2, q5, q3}] -> 
  eps (f1[13] - f1[15]) + eps^2 (f2[10] - f2[12] + f2[28]) + 
   eps^3 (f3[10] - f3[12] + f3[28]) + eps^4 (f4[10] - f4[12] + f4[28]),
  MI[12, {q4, q2, q5, q3}] -> 
  1 - eps f1[11] + eps^2 (-(zeta2/2) + f1[11]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[11] - f1[11]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[11] - 1/4 zeta2 f1[11]^2 +
       f1[11]^4/24), 
 MI[13, {q4, q2, q5, q3}] -> 
  eps (-f1[1] + f1[12] + f1[13] - f1[14]) + eps^2 f2[48] + 
   eps^3 f3[48] + eps^4 f4[48], 
 MI[14, {q4, q2, q5, q3}] -> 
  eps^2 f2[39] + eps^3 f3[39] + eps^4 f4[39], 
 MI[15, {q4, q2, q5, q3}] -> 
  eps (-f1[1] - f1[13] + f1[14] + f1[15]) + eps^2 f2[44] + 
   eps^3 f3[44] + eps^4 f4[44], 
 MI[16, {q4, q2, q5, q3}] -> -1 + 
   eps (-f1[1] + f1[11] - f1[12] + 2 f1[14]) + eps^2 f2[60] + 
   eps^3 f3[70] + eps^4 f4[70], 
 MI[17, {q4, q2, q5, q3}] -> -1 + 
   eps (-f1[1] + f1[11] + 2 f1[13] - f1[15]) + 
   eps^2 (-2 f1[1] f1[4] + f1[4]^2/2 + 2 f1[1] f1[11] - f1[11]^2/2 + 
      2 f1[4] f1[13] - 2 f1[11] f1[13] - f2[20] + f2[24] + f2[56]) + 
   eps^3 f3[58] + eps^4 f4[58], 
 MI[18, {q4, q2, q5, q3}] -> eps^3 f3[82] + eps^4 f4[82], 
 MI[1, {q4, q3, q2, q5}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q3, q2, q5}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q3, q2, q5}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q3, q2, q5}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q4, q3, q2, q5}] -> 
  eps (-f1[12] + f1[16]) + eps^2 (f2[11] - f2[13] + f2[30]) + 
   eps^3 (f3[11] - f3[13] + f3[30]) + eps^4 (f4[11] - f4[13] + f4[30]),
  MI[6, {q4, q3, q2, q5}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[7, {q4, q3, q2, q5}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[8, {q4, q3, q2, q5}] -> 
  eps^2 f2[21] + eps^3 f3[21] + eps^4 f4[21], 
 MI[9, {q4, q3, q2, q5}] -> eps^2 f2[27] + eps^3 f3[27] + eps^4 f4[27],
  MI[10, {q4, q3, q2, q5}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[11, {q4, q3, q2, q5}] -> 
  eps (-f1[8] + f1[17]) + 
   eps^2 (-f2[7] + f2[9] + f2[11] - f2[28] + f2[29]) + 
   eps^3 (-f3[7] + f3[9] + f3[11] - f3[28] + f3[29]) + 
   eps^4 (-f4[7] + f4[9] + f4[11] - f4[28] + f4[29]), 
 MI[12, {q4, q3, q2, q5}] -> 
  1 - eps f1[2] + eps^2 (-(zeta2/2) + f1[2]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[2] - f1[2]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[2] - 1/4 zeta2 f1[2]^2 + 
      f1[2]^4/24), 
 MI[13, {q4, q3, q2, q5}] -> 
  eps (-f1[1] + f1[12] - f1[16] + f1[17]) + eps^2 f2[45] + 
   eps^3 f3[45] + eps^4 f4[45], 
 MI[14, {q4, q3, q2, q5}] -> 
  eps^2 f2[40] + eps^3 f3[40] + eps^4 f4[40], 
 MI[15, {q4, q3, q2, q5}] -> 
  eps (-f1[1] + f1[8] + f1[16] - f1[17]) + eps^2 f2[47] + 
   eps^3 f3[47] + eps^4 f4[47], 
 MI[16, {q4, q3, q2, q5}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[12] + 2 f1[16]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[9] + f1[9]^2/2 - 
      2 f1[2] f1[16] + 2 f1[9] f1[16] - f2[21] + f2[23] + f2[57]) + 
   eps^3 f3[60] + eps^4 f4[60], 
 MI[17, {q4, q3, q2, q5}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[8] + 2 f1[17]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[10] + f1[10]^2/2 - 
      2 f1[2] f1[17] + 2 f1[10] f1[17] + f2[25] - f2[27] + f2[59]) + 
   eps^3 f3[72] + eps^4 f4[72], 
 MI[18, {q4, q3, q2, q5}] -> eps^3 f3[84] + eps^4 f4[84], 
 MI[1, {q4, q3, q5, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q3, q5, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q3, q5, q2}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q3, q5, q2}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q4, q3, q5, q2}] -> 
  eps (-f1[12] + f1[16]) + eps^2 (f2[11] - f2[13] + f2[30]) + 
   eps^3 (f3[11] - f3[13] + f3[30]) + eps^4 (f4[11] - f4[13] + f4[30]),
  MI[6, {q4, q3, q5, q2}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[7, {q4, q3, q5, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q4, q3, q5, q2}] -> eps^2 f2[23] + eps^3 f3[23] + eps^4 f4[23],
  MI[9, {q4, q3, q5, q2}] -> 
  eps^2 f2[17] + eps^3 f3[17] + eps^4 f4[17], 
 MI[10, {q4, q3, q5, q2}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[11, {q4, q3, q5, q2}] -> 
  eps (-f1[5] + f1[17]) + eps^2 f2[9] + eps^3 f3[9] + eps^4 f4[9], 
 MI[12, {q4, q3, q5, q2}] -> 
  1 - eps f1[9] + eps^2 (-(zeta2/2) + f1[9]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[9] - f1[9]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[9] - 1/4 zeta2 f1[9]^2 + 
      f1[9]^4/24), 
 MI[13, {q4, q3, q5, q2}] -> 
  eps (-f1[1] + f1[12] - f1[16] + f1[17]) + eps^2 f2[45] + 
   eps^3 f3[45] + eps^4 f4[45], 
 MI[14, {q4, q3, q5, q2}] -> 
  eps^2 f2[36] + eps^3 f3[36] + eps^4 f4[36], 
 MI[15, {q4, q3, q5, q2}] -> 
  eps (-f1[1] + f1[5] + f1[16] - f1[17]) + eps^2 f2[33] + 
   eps^3 f3[33] + eps^4 f4[33], 
 MI[16, {q4, q3, q5, q2}] -> -1 + 
   eps (-f1[1] + f1[9] - f1[12] + 2 f1[16]) + eps^2 f2[57] + 
   eps^3 f3[65] + eps^4 f4[65], 
 MI[17, {q4, q3, q5, q2}] -> -1 + 
   eps (-f1[1] - f1[5] + f1[9] + 2 f1[17]) + eps^2 f2[51] + 
   eps^3 f3[53] + eps^4 f4[53], 
 MI[18, {q4, q3, q5, q2}] -> eps^3 f3[77] + eps^4 f4[77], 
 MI[1, {q4, q5, q2, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q5, q2, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q5, q2, q3}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q5, q2, q3}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q4, q5, q2, q3}] -> 
  eps (f1[6] - f1[12]) + eps^2 f2[30] + eps^3 f3[30] + eps^4 f4[30], 
 MI[6, {q4, q5, q2, q3}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[7, {q4, q5, q2, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q4, q5, q2, q3}] -> eps^2 f2[26] + eps^3 f3[26] + eps^4 f4[26],
  MI[9, {q4, q5, q2, q3}] -> 
  eps^2 f2[20] + eps^3 f3[20] + eps^4 f4[20], 
 MI[10, {q4, q5, q2, q3}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[11, {q4, q5, q2, q3}] -> 
  eps (f1[7] - f1[15]) + eps^2 f2[10] + eps^3 f3[10] + eps^4 f4[10], 
 MI[12, {q4, q5, q2, q3}] -> 
  1 - eps f1[11] + eps^2 (-(zeta2/2) + f1[11]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[11] - f1[11]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[11] - 1/4 zeta2 f1[11]^2 +
       f1[11]^4/24), 
 MI[13, {q4, q5, q2, q3}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[12]) + eps^2 f2[42] + 
   eps^3 f3[42] + eps^4 f4[42], 
 MI[14, {q4, q5, q2, q3}] -> 
  eps^2 f2[39] + eps^3 f3[39] + eps^4 f4[39], 
 MI[15, {q4, q5, q2, q3}] -> 
  eps (-f1[1] + f1[6] - f1[7] + f1[15]) + eps^2 f2[34] + 
   eps^3 f3[34] + eps^4 f4[34], 
 MI[16, {q4, q5, q2, q3}] -> -1 + 
   eps (-f1[1] + 2 f1[6] + f1[11] - f1[12]) + 
   eps^2 (-2 f1[1] f1[9] + 2 f1[6] f1[9] + f1[9]^2/2 + 
      2 f1[1] f1[11] - 2 f1[6] f1[11] - f1[11]^2/2 + f2[23] - f2[26] +
       f2[54]) + eps^3 f3[68] + eps^4 f4[68], 
 MI[17, {q4, q5, q2, q3}] -> -1 + 
   eps (-f1[1] + 2 f1[7] + f1[11] - f1[15]) + 
   eps^2 (-2 f1[1] f1[10] + 2 f1[7] f1[10] + f1[10]^2/2 + 
      2 f1[1] f1[11] - 2 f1[7] f1[11] - f1[11]^2/2 + f2[19] - f2[20] +
       f2[52]) + eps^3 f3[56] + eps^4 f4[56], 
 MI[18, {q4, q5, q2, q3}] -> eps^3 f3[80] + eps^4 f4[80], 
 MI[1, {q4, q5, q3, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q4, q5, q3, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q4, q5, q3, q2}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[4, {q4, q5, q3, q2}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q4, q5, q3, q2}] -> 
  eps (f1[6] - f1[12]) + eps^2 f2[30] + eps^3 f3[30] + eps^4 f4[30], 
 MI[6, {q4, q5, q3, q2}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[7, {q4, q5, q3, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q4, q5, q3, q2}] -> eps^2 f2[23] + eps^3 f3[23] + eps^4 f4[23],
  MI[9, {q4, q5, q3, q2}] -> 
  eps^2 f2[17] + eps^3 f3[17] + eps^4 f4[17], 
 MI[10, {q4, q5, q3, q2}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[11, {q4, q5, q3, q2}] -> 
  eps (-f1[5] + f1[7]) + eps^2 f2[7] + eps^3 f3[7] + eps^4 f4[7], 
 MI[12, {q4, q5, q3, q2}] -> 
  1 - eps f1[9] + eps^2 (-(zeta2/2) + f1[9]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[9] - f1[9]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[9] - 1/4 zeta2 f1[9]^2 + 
      f1[9]^4/24), 
 MI[13, {q4, q5, q3, q2}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[12]) + eps^2 f2[42] + 
   eps^3 f3[42] + eps^4 f4[42], 
 MI[14, {q4, q5, q3, q2}] -> 
  eps^2 f2[36] + eps^3 f3[36] + eps^4 f4[36], 
 MI[15, {q4, q5, q3, q2}] -> 
  eps (-f1[1] + f1[5] + f1[6] - f1[7]) + eps^2 f2[31] + eps^3 f3[31] +
    eps^4 f4[31], 
 MI[16, {q4, q5, q3, q2}] -> -1 + 
   eps (-f1[1] + 2 f1[6] + f1[9] - f1[12]) + eps^2 f2[54] + 
   eps^3 f3[62] + eps^4 f4[62], 
 MI[17, {q4, q5, q3, q2}] -> -1 + 
   eps (-f1[1] - f1[5] + 2 f1[7] + f1[9]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[3] f1[7] + 
      2 f1[1] f1[9] - 2 f1[7] f1[9] - f1[9]^2/2 + f2[16] - f2[17] + 
      f2[49]) + eps^3 f3[50] + eps^4 f4[50], 
 MI[18, {q4, q5, q3, q2}] -> eps^3 f3[74] + eps^4 f4[74], 
 MI[1, {q5, q2, q3, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q2, q3, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q2, q3, q4}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q2, q3, q4}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q5, q2, q3, q4}] -> 
  eps (-f1[8] + f1[17]) + 
   eps^2 (-f2[7] + f2[9] + f2[11] - f2[28] + f2[29]) + 
   eps^3 (-f3[7] + f3[9] + f3[11] - f3[28] + f3[29]) + 
   eps^4 (-f4[7] + f4[9] + f4[11] - f4[28] + f4[29]), 
 MI[6, {q5, q2, q3, q4}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[7, {q5, q2, q3, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q5, q2, q3, q4}] -> 
  eps^2 f2[27] + eps^3 f3[27] + eps^4 f4[27], 
 MI[9, {q5, q2, q3, q4}] -> eps^2 f2[21] + eps^3 f3[21] + eps^4 f4[21],
  MI[10, {q5, q2, q3, q4}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[11, {q5, q2, q3, q4}] -> 
  eps (-f1[12] + f1[16]) + eps^2 (f2[11] - f2[13] + f2[30]) + 
   eps^3 (f3[11] - f3[13] + f3[30]) + eps^4 (f4[11] - f4[13] + f4[30]),
  MI[12, {q5, q2, q3, q4}] -> 
  1 - eps f1[2] + eps^2 (-(zeta2/2) + f1[2]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[2] - f1[2]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[2] - 1/4 zeta2 f1[2]^2 + 
      f1[2]^4/24), 
 MI[13, {q5, q2, q3, q4}] -> 
  eps (-f1[1] + f1[8] + f1[16] - f1[17]) + eps^2 f2[47] + 
   eps^3 f3[47] + eps^4 f4[47], 
 MI[14, {q5, q2, q3, q4}] -> 
  eps^2 f2[40] + eps^3 f3[40] + eps^4 f4[40], 
 MI[15, {q5, q2, q3, q4}] -> 
  eps (-f1[1] + f1[12] - f1[16] + f1[17]) + eps^2 f2[45] + 
   eps^3 f3[45] + eps^4 f4[45], 
 MI[16, {q5, q2, q3, q4}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[8] + 2 f1[17]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[10] + f1[10]^2/2 - 
      2 f1[2] f1[17] + 2 f1[10] f1[17] + f2[25] - f2[27] + f2[59]) + 
   eps^3 f3[72] + eps^4 f4[72], 
 MI[17, {q5, q2, q3, q4}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[12] + 2 f1[16]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[9] + f1[9]^2/2 - 
      2 f1[2] f1[16] + 2 f1[9] f1[16] - f2[21] + f2[23] + f2[57]) + 
   eps^3 f3[60] + eps^4 f4[60], 
 MI[18, {q5, q2, q3, q4}] -> eps^3 f3[84] + eps^4 f4[84], 
 MI[1, {q5, q2, q4, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q2, q4, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q2, q4, q3}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q2, q4, q3}] -> eps^2 f2[6] + eps^3 f3[6] + eps^4 f4[6], 
 MI[5, {q5, q2, q4, q3}] -> 
  eps (-f1[8] + f1[17]) + 
   eps^2 (-f2[7] + f2[9] + f2[11] - f2[28] + f2[29]) + 
   eps^3 (-f3[7] + f3[9] + f3[11] - f3[28] + f3[29]) + 
   eps^4 (-f4[7] + f4[9] + f4[11] - f4[28] + f4[29]), 
 MI[6, {q5, q2, q4, q3}] -> 
  eps (f1[1] - f1[16]) + eps^2 f2[13] + eps^3 f3[13] + eps^4 f4[13], 
 MI[7, {q5, q2, q4, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q5, q2, q4, q3}] -> eps^2 f2[25] + eps^3 f3[25] + eps^4 f4[25],
  MI[9, {q5, q2, q4, q3}] -> 
  eps^2 f2[19] + eps^3 f3[19] + eps^4 f4[19], 
 MI[10, {q5, q2, q4, q3}] -> 
  eps (f1[1] - f1[17]) + eps^2 (f2[7] - f2[9] + f2[28]) + 
   eps^3 (f3[7] - f3[9] + f3[28]) + eps^4 (f4[7] - f4[9] + f4[28]), 
 MI[11, {q5, q2, q4, q3}] -> 
  eps (-f1[15] + f1[16]) + eps^2 (f2[10] - f2[13] + f2[28]) + 
   eps^3 (f3[10] - f3[13] + f3[28]) + eps^4 (f4[10] - f4[13] + f4[28]),
  MI[12, {q5, q2, q4, q3}] -> 
  1 - eps f1[10] + eps^2 (-(zeta2/2) + f1[10]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[10] - f1[10]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[10] - 1/4 zeta2 f1[10]^2 +
       f1[10]^4/24), 
 MI[13, {q5, q2, q4, q3}] -> 
  eps (-f1[1] + f1[8] + f1[16] - f1[17]) + eps^2 f2[47] + 
   eps^3 f3[47] + eps^4 f4[47], 
 MI[14, {q5, q2, q4, q3}] -> 
  eps^2 f2[38] + eps^3 f3[38] + eps^4 f4[38], 
 MI[15, {q5, q2, q4, q3}] -> 
  eps (-f1[1] + f1[15] - f1[16] + f1[17]) + eps^2 f2[46] + 
   eps^3 f3[46] + eps^4 f4[46], 
 MI[16, {q5, q2, q4, q3}] -> -1 + 
   eps (-f1[1] - f1[8] + f1[10] + 2 f1[17]) + eps^2 f2[59] + 
   eps^3 f3[69] + eps^4 f4[69], 
 MI[17, {q5, q2, q4, q3}] -> -1 + 
   eps (-f1[1] + f1[10] - f1[15] + 2 f1[16]) + 
   eps^2 (-2 f1[1] f1[4] + f1[4]^2/2 + 2 f1[1] f1[10] - f1[10]^2/2 + 
      2 f1[4] f1[16] - 2 f1[10] f1[16] - f2[19] + f2[24] + f2[58]) + 
   eps^3 f3[57] + eps^4 f4[57], 
 MI[18, {q5, q2, q4, q3}] -> eps^3 f3[81] + eps^4 f4[81], 
 MI[1, {q5, q3, q2, q4}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q3, q2, q4}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q3, q2, q4}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q3, q2, q4}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q5, q3, q2, q4}] -> 
  eps (-f1[8] + f1[13]) + eps^2 (f2[11] - f2[12] + f2[29]) + 
   eps^3 (f3[11] - f3[12] + f3[29]) + eps^4 (f4[11] - f4[12] + f4[29]),
  MI[6, {q5, q3, q2, q4}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[7, {q5, q3, q2, q4}] -> eps^2 f2[15] + eps^3 f3[15] + eps^4 f4[15],
  MI[8, {q5, q3, q2, q4}] -> 
  eps^2 f2[27] + eps^3 f3[27] + eps^4 f4[27], 
 MI[9, {q5, q3, q2, q4}] -> eps^2 f2[21] + eps^3 f3[21] + eps^4 f4[21],
  MI[10, {q5, q3, q2, q4}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[11, {q5, q3, q2, q4}] -> 
  eps (-f1[12] + f1[14]) + 
   eps^2 (-f2[7] + f2[8] + f2[11] - f2[28] + f2[30]) + 
   eps^3 (-f3[7] + f3[8] + f3[11] - f3[28] + f3[30]) + 
   eps^4 (-f4[7] + f4[8] + f4[11] - f4[28] + f4[30]), 
 MI[12, {q5, q3, q2, q4}] -> 
  1 - eps f1[2] + eps^2 (-(zeta2/2) + f1[2]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[2] - f1[2]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[2] - 1/4 zeta2 f1[2]^2 + 
      f1[2]^4/24), 
 MI[13, {q5, q3, q2, q4}] -> 
  eps (-f1[1] + f1[8] - f1[13] + f1[14]) + eps^2 f2[43] + 
   eps^3 f3[43] + eps^4 f4[43], 
 MI[14, {q5, q3, q2, q4}] -> 
  eps^2 f2[40] + eps^3 f3[40] + eps^4 f4[40], 
 MI[15, {q5, q3, q2, q4}] -> 
  eps (-f1[1] + f1[12] + f1[13] - f1[14]) + eps^2 f2[48] + 
   eps^3 f3[48] + eps^4 f4[48], 
 MI[16, {q5, q3, q2, q4}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[8] + 2 f1[13]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[3] + f1[3]^2/2 - 
      2 f1[2] f1[13] + 2 f1[3] f1[13] + f2[22] - f2[27] + f2[55]) + 
   eps^3 f3[71] + eps^4 f4[71], 
 MI[17, {q5, q3, q2, q4}] -> -1 + 
   eps (-f1[1] + f1[2] - f1[12] + 2 f1[14]) + 
   eps^2 (2 f1[1] f1[2] - f1[2]^2/2 - 2 f1[1] f1[11] + f1[11]^2/2 - 
      2 f1[2] f1[14] + 2 f1[11] f1[14] - f2[21] + f2[26] + f2[60]) + 
   eps^3 f3[59] + eps^4 f4[59], 
 MI[18, {q5, q3, q2, q4}] -> eps^3 f3[83] + eps^4 f4[83], 
 MI[1, {q5, q3, q4, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q3, q4, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q3, q4, q2}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q3, q4, q2}] -> eps^2 f2[5] + eps^3 f3[5] + eps^4 f4[5], 
 MI[5, {q5, q3, q4, q2}] -> 
  eps (-f1[8] + f1[13]) + eps^2 (f2[11] - f2[12] + f2[29]) + 
   eps^3 (f3[11] - f3[12] + f3[29]) + eps^4 (f4[11] - f4[12] + f4[29]),
  MI[6, {q5, q3, q4, q2}] -> 
  eps (f1[1] - f1[14]) + eps^2 (f2[7] - f2[8] + f2[28]) + 
   eps^3 (f3[7] - f3[8] + f3[28]) + eps^4 (f4[7] - f4[8] + f4[28]), 
 MI[7, {q5, q3, q4, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q5, q3, q4, q2}] -> eps^2 f2[22] + eps^3 f3[22] + eps^4 f4[22],
  MI[9, {q5, q3, q4, q2}] -> 
  eps^2 f2[16] + eps^3 f3[16] + eps^4 f4[16], 
 MI[10, {q5, q3, q4, q2}] -> 
  eps (f1[1] - f1[13]) + eps^2 f2[12] + eps^3 f3[12] + eps^4 f4[12], 
 MI[11, {q5, q3, q4, q2}] -> 
  eps (-f1[5] + f1[14]) + eps^2 f2[8] + eps^3 f3[8] + eps^4 f4[8], 
 MI[12, {q5, q3, q4, q2}] -> 
  1 - eps f1[3] + eps^2 (-(zeta2/2) + f1[3]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[3] - f1[3]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[3] - 1/4 zeta2 f1[3]^2 + 
      f1[3]^4/24), 
 MI[13, {q5, q3, q4, q2}] -> 
  eps (-f1[1] + f1[8] - f1[13] + f1[14]) + eps^2 f2[43] + 
   eps^3 f3[43] + eps^4 f4[43], 
 MI[14, {q5, q3, q4, q2}] -> 
  eps^2 f2[35] + eps^3 f3[35] + eps^4 f4[35], 
 MI[15, {q5, q3, q4, q2}] -> 
  eps (-f1[1] + f1[5] + f1[13] - f1[14]) + eps^2 f2[32] + 
   eps^3 f3[32] + eps^4 f4[32], 
 MI[16, {q5, q3, q4, q2}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[8] + 2 f1[13]) + eps^2 f2[55] + 
   eps^3 f3[63] + eps^4 f4[63], 
 MI[17, {q5, q3, q4, q2}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[5] + 2 f1[14]) + eps^2 f2[50] + 
   eps^3 f3[51] + eps^4 f4[51], 
 MI[18, {q5, q3, q4, q2}] -> eps^3 f3[75] + eps^4 f4[75], 
 MI[1, {q5, q4, q2, q3}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q4, q2, q3}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q4, q2, q3}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q4, q2, q3}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q5, q4, q2, q3}] -> 
  eps (f1[6] - f1[8]) + eps^2 f2[29] + eps^3 f3[29] + eps^4 f4[29], 
 MI[6, {q5, q4, q2, q3}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[7, {q5, q4, q2, q3}] -> eps^2 f2[3] + eps^3 f3[3] + eps^4 f4[3], 
 MI[8, {q5, q4, q2, q3}] -> eps^2 f2[25] + eps^3 f3[25] + eps^4 f4[25],
  MI[9, {q5, q4, q2, q3}] -> 
  eps^2 f2[19] + eps^3 f3[19] + eps^4 f4[19], 
 MI[10, {q5, q4, q2, q3}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[11, {q5, q4, q2, q3}] -> 
  eps (f1[7] - f1[15]) + eps^2 f2[10] + eps^3 f3[10] + eps^4 f4[10], 
 MI[12, {q5, q4, q2, q3}] -> 
  1 - eps f1[10] + eps^2 (-(zeta2/2) + f1[10]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[10] - f1[10]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[10] - 1/4 zeta2 f1[10]^2 +
       f1[10]^4/24), 
 MI[13, {q5, q4, q2, q3}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[8]) + eps^2 f2[41] + eps^3 f3[41] +
    eps^4 f4[41], 
 MI[14, {q5, q4, q2, q3}] -> 
  eps^2 f2[38] + eps^3 f3[38] + eps^4 f4[38], 
 MI[15, {q5, q4, q2, q3}] -> 
  eps (-f1[1] + f1[6] - f1[7] + f1[15]) + eps^2 f2[34] + 
   eps^3 f3[34] + eps^4 f4[34], 
 MI[16, {q5, q4, q2, q3}] -> -1 + 
   eps (-f1[1] + 2 f1[6] - f1[8] + f1[10]) + 
   eps^2 (-2 f1[1] f1[3] + f1[3]^2/2 + 2 f1[3] f1[6] + 
      2 f1[1] f1[10] - 2 f1[6] f1[10] - f1[10]^2/2 + f2[22] - f2[25] +
       f2[53]) + eps^3 f3[67] + eps^4 f4[67], 
 MI[17, {q5, q4, q2, q3}] -> -1 + 
   eps (-f1[1] + 2 f1[7] + f1[10] - f1[15]) + eps^2 f2[52] + 
   eps^3 f3[55] + eps^4 f4[55], 
 MI[18, {q5, q4, q2, q3}] -> eps^3 f3[79] + eps^4 f4[79], 
 MI[1, {q5, q4, q3, q2}] -> 
  1 - eps f1[1] + eps^2 (zeta2/2 + f1[1]^2/2) + 
   eps^3 (-(zeta3/3) - 1/2 zeta2 f1[1] - f1[1]^3/6) + 
   eps^4 ((9 zeta2^2)/40 + 1/3 zeta3 f1[1] + 1/4 zeta2 f1[1]^2 + 
      f1[1]^4/24), 
 MI[2, {q5, q4, q3, q2}] -> 
  eps f1[18] + eps^2 f2[1] + eps^3 f3[1] + eps^4 f4[1], 
 MI[3, {q5, q4, q3, q2}] -> eps^2 f2[14] + eps^3 f3[14] + eps^4 f4[14],
  MI[4, {q5, q4, q3, q2}] -> eps^2 f2[4] + eps^3 f3[4] + eps^4 f4[4], 
 MI[5, {q5, q4, q3, q2}] -> 
  eps (f1[6] - f1[8]) + eps^2 f2[29] + eps^3 f3[29] + eps^4 f4[29], 
 MI[6, {q5, q4, q3, q2}] -> 
  eps (f1[1] - f1[7]) + eps^2 f2[28] + eps^3 f3[28] + eps^4 f4[28], 
 MI[7, {q5, q4, q3, q2}] -> eps^2 f2[2] + eps^3 f3[2] + eps^4 f4[2], 
 MI[8, {q5, q4, q3, q2}] -> eps^2 f2[22] + eps^3 f3[22] + eps^4 f4[22],
  MI[9, {q5, q4, q3, q2}] -> 
  eps^2 f2[16] + eps^3 f3[16] + eps^4 f4[16], 
 MI[10, {q5, q4, q3, q2}] -> 
  eps (f1[1] - f1[6]) + eps^2 f2[11] + eps^3 f3[11] + eps^4 f4[11], 
 MI[11, {q5, q4, q3, q2}] -> 
  eps (-f1[5] + f1[7]) + eps^2 f2[7] + eps^3 f3[7] + eps^4 f4[7], 
 MI[12, {q5, q4, q3, q2}] -> 
  1 - eps f1[3] + eps^2 (-(zeta2/2) + f1[3]^2/2) + 
   eps^3 (-((7 zeta3)/3) + 1/2 zeta2 f1[3] - f1[3]^3/6) + 
   eps^4 (-((47 zeta2^2)/40) + 7/3 zeta3 f1[3] - 1/4 zeta2 f1[3]^2 + 
      f1[3]^4/24), 
 MI[13, {q5, q4, q3, q2}] -> 
  eps (-f1[1] - f1[6] + f1[7] + f1[8]) + eps^2 f2[41] + eps^3 f3[41] +
    eps^4 f4[41], 
 MI[14, {q5, q4, q3, q2}] -> 
  eps^2 f2[35] + eps^3 f3[35] + eps^4 f4[35], 
 MI[15, {q5, q4, q3, q2}] -> 
  eps (-f1[1] + f1[5] + f1[6] - f1[7]) + eps^2 f2[31] + eps^3 f3[31] +
    eps^4 f4[31], 
 MI[16, {q5, q4, q3, q2}] -> -1 + 
   eps (-f1[1] + f1[3] + 2 f1[6] - f1[8]) + eps^2 f2[53] + 
   eps^3 f3[61] + eps^4 f4[61], 
 MI[17, {q5, q4, q3, q2}] -> -1 + 
   eps (-f1[1] + f1[3] - f1[5] + 2 f1[7]) + eps^2 f2[49] + 
   eps^3 f3[49] + eps^4 f4[49], 
 MI[18, {q5, q4, q3, q2}] -> eps^3 f3[73] + eps^4 f4[73]};

(* Square roots *)
sqrts = {r1 -> \[Sqrt](b12^2 b15^2 - 2 b12^2 b15 b23 + b12^2 b23^2 - 
     2 b1 b12 b15 b34 + 2 b1 b12 b23 b34 + 2 b12 b15 b23 b34 - 
     2 b12 b23^2 b34 + b1^2 b34^2 - 2 b1 b23 b34^2 + b23^2 b34^2 - 
     2 b12 b15^2 b45 + 2 b12 b15 b23 b45 + 2 b1 b15 b34 b45 + 
     2 b12 b15 b34 b45 - 4 b1 b23 b34 b45 + 2 b12 b23 b34 b45 + 
     2 b15 b23 b34 b45 - 2 b1 b34^2 b45 - 2 b23 b34^2 b45 + 
     b15^2 b45^2 - 2 b15 b34 b45^2 + b34^2 b45^2), 
 r2[1] -> Sqrt[
  msq^2 b12^2 + 2 msq^2 b12 b15 - 2 msq b12^2 b15 + msq^2 b15^2 - 
   2 msq b12 b15^2 + b12^2 b15^2 - 4 msq^2 b1 b34 + 
   2 msq b1 b12 b34 + 2 msq b1 b15 b34 + 4 msq b12 b15 b34 - 
   2 b1 b12 b15 b34 - 4 msq b1 b34^2 + b1^2 b34^2], 
 r2[2] -> \[Sqrt](msq^2 b1^2 - 2 msq^2 b1 b12 + msq^2 b12^2 - 
     2 msq^2 b1 b15 - 2 msq^2 b12 b15 + 2 msq b1 b12 b15 - 
     2 msq b12^2 b15 + msq^2 b15^2 - 2 msq b12 b15^2 + b12^2 b15^2 + 
     2 msq^2 b1 b23 + 2 msq^2 b12 b23 - 2 msq b1 b12 b23 + 
     2 msq b12^2 b23 - 2 msq^2 b15 b23 + 4 msq b12 b15 b23 - 
     2 b12^2 b15 b23 + msq^2 b23^2 - 2 msq b12 b23^2 + b12^2 b23^2 + 
     4 msq^2 b1 b34 - 2 msq b1^2 b34 + 2 msq b1 b12 b34 + 
     2 msq b1 b15 b34 + 4 msq b12 b15 b34 - 2 b1 b12 b15 b34 - 
     2 msq b1 b23 b34 - 4 msq b12 b23 b34 + 2 b1 b12 b23 b34 - 
     4 msq b1 b34^2 + b1^2 b34^2 + 2 msq^2 b1 b45 - 2 msq b1^2 b45 - 
     2 msq^2 b12 b45 + 4 msq b1 b12 b45 - 2 msq b12^2 b45 + 
     2 msq^2 b15 b45 + 2 msq b1 b15 b45 - 2 b1 b12 b15 b45 + 
     2 b12^2 b15 b45 - 2 msq^2 b23 b45 - 2 msq b1 b23 b45 + 
     2 b1 b12 b23 b45 - 2 b12^2 b23 b45 - 6 msq b1 b34 b45 + 
     2 b1^2 b34 b45 + 4 msq b12 b34 b45 - 2 b1 b12 b34 b45 + 
     msq^2 b45^2 - 2 msq b1 b45^2 + b1^2 b45^2 + 2 msq b12 b45^2 - 
     2 b1 b12 b45^2 + b12^2 b45^2), 
 r2[3] -> \[Sqrt](msq^2 b1^2 - 2 msq b1^2 b12 + 2 msq b1 b12^2 + 
     b1^2 b12^2 - 2 b1 b12^3 + b12^4 - 2 msq^2 b1 b23 + 
     4 msq b1 b12 b23 - 2 msq b12^2 b23 - 2 b1 b12^2 b23 + 
     2 b12^3 b23 + msq^2 b23^2 - 2 msq b12 b23^2 + b12^2 b23^2 - 
     2 msq^2 b1 b45 + 2 msq b1^2 b45 - 2 b1^2 b12 b45 - 
     2 msq b12^2 b45 + 4 b1 b12^2 b45 - 2 b12^3 b45 - 
     2 msq^2 b23 b45 - 2 msq b1 b23 b45 + 2 b1 b12 b23 b45 - 
     2 b12^2 b23 b45 + msq^2 b45^2 - 2 msq b1 b45^2 + b1^2 b45^2 + 
     2 msq b12 b45^2 - 2 b1 b12 b45^2 + b12^2 b45^2), 
 r3[1] -> Sqrt[
  b1^2 - 2 b1 b23 + b23^2 - 2 b1 b45 - 2 b23 b45 + b45^2], 
 r3[2] -> Sqrt[
  b1^2 - 2 b1 b12 + b12^2 - 2 b1 b15 - 2 b12 b15 + b15^2 + 2 b1 b23 + 
   2 b12 b23 - 2 b15 b23 + b23^2 + 4 b1 b34 + 2 b1 b45 - 2 b12 b45 + 
   2 b15 b45 - 2 b23 b45 + b45^2], 
 r3[3] -> Sqrt[b12^2 + 2 b12 b15 + b15^2 - 4 b1 b34], 
 r4 -> Sqrt[-((4 msq - b1) b1)]};


==> anc/integralfamilies.yaml <==

# "One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to higher orders in epsilon" 
# K. Asteriadis, L. Goetzfried, and A. von Manteuffel
# One-loop integral family for VBF.
# See README.txt for details.

integralfamilies:

  - name: "pentagon"
    loop_momenta: [k1]
    propagators:
      - [ "k1", "msq" ]
      - [ "k1-q2-q3-q4-q5", "msq" ]
      - [ "k1-q3-q4-q5", 0 ]
      - [ "k1-q4-q5", 0 ]
      - [ "k1-q5", 0 ]

# auxiliary, to define masters
  - name: "sel0"
    loop_momenta: [k1]
    propagators:
      - [ "k1", 21 ]
      - [ "k1-q2-q3-q4-q5", 22 ]
      - [ "k1-q3-q4-q5", 23 ]
      - [ "k1-q4-q5", 24 ]
      - [ "k1-q5", 25 ]


==> anc/kinematics.yaml <==

# "One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to higher orders in epsilon" 
# K. Asteriadis, L. Goetzfried, and A. von Manteuffel
# Kinematics for VBF one-loop master integrals.
# See README.txt for details.

kinematics :
  incoming_momenta: [ q1, q2, q3, q4, q5 ]
  outgoing_momenta: [ ]
  momentum_conservation: [q1, "- q2 - q3 - q4 - q5"]
  kinematic_invariants:
    - [msq, 2]
    - [b1, 2]
    - [b12, 2]
    - [b23, 2]
    - [b34, 2]
    - [b45, 2]
    - [b15, 2]
  scalarproduct_rules:
    - [[q1,q1],  "b1"]
    - [[q2,q2],  0]
    - [[q3,q3],  0]
    - [[q4,q4],  0]
    - [[q5,q5],  0]
    - [[q1,q2],  "b12/2-b1/2"]
    - [[q2,q3],  "b23/2"]
    - [[q3,q4],  "b34/2"]
    - [[q4,q5],  "b45/2"]
    - [[q1,q5],  "b15/2-b1/2"]


==> anc/pentagon_almost_canonical_masters.reduze <==
  sel0 1 4  1 0  0 0 1 0 0
   1
    pentagon 1 1  2 0  2 0 0 0 0
     -2+1/2*d
;
  sel0 1 4  2 0  0 0 2 0 0
   1
    pentagon 2 3  3 0  2 1 0 0 0
     -2+1/2*d
;
  sel0 1 4  3 0  0 0 3 0 0
   1
    pentagon 3 7  3 0  1 1 1 0 0
     -1/4*(-4+d)^2*(b1-b12)
;
  sel0 1 4  4 0  0 0 4 0 0
   1
    pentagon 3 11  3 0  1 1 0 1 0
     -1/4*(-4+d)^2
;
  sel0 1 4  5 0  0 0 5 0 0
   1
    pentagon 3 13  3 0  1 0 1 1 0
     1/4*(-4+d)^2*(b45-b12)
;
  sel0 1 4  6 0  0 0 6 0 0
   1
    pentagon 3 14  3 0  0 1 1 1 0
     -1/4*(-4+d)^2*b23
;
  sel0 1 4  7 0  0 0 7 0 0
   1
    pentagon 3 19  3 0  1 1 0 0 1
     -1/4*(-4+d)^2*(b1-b15)
;
  sel0 1 4  8 0  0 0 8 0 0
   1
    pentagon 3 21  3 0  1 0 1 0 1
     -1/4*(-4+d)^2*(b12-b34)
;
  sel0 1 4  9 0  0 0 9 0 0
   1
    pentagon 3 22  3 0  0 1 1 0 1
     1/4*(-4+d)^2*(b34-b15)
;
  sel0 1 4  10 0  0 0 10 0 0
   1
    pentagon 3 25  3 0  1 0 0 1 1
     -1/4*(-4+d)^2*b45
;
  sel0 1 4  11 0  0 0 11 0 0
   1
    pentagon 3 26  3 0  0 1 0 1 1
     1/4*(-4+d)^2*(b23-b15)
;
  sel0 1 4  12 0  0 0 12 0 0
   1
    pentagon 3 28  3 0  0 0 1 1 1
     -1/4*(-4+d)^2*b34
;
  sel0 1 4  13 0  0 0 13 0 0
   1
    pentagon 4 15  4 0  1 1 1 1 0
     -1/4*(-4+d)^2*(b12*msq-b23*b12+b23*msq-b45*msq)
;
  sel0 1 4  14 0  0 0 14 0 0
   1
    pentagon 4 23  4 0  1 1 1 0 1
     -1/4*(-4+d)^2
;
  sel0 1 4  15 0  0 0 15 0 0
   1
    pentagon 4 27  4 0  1 1 0 1 1
     -1/4*(-4+d)^2*(msq*b15-b45*b15-b23*msq+b45*msq)
;
  sel0 1 4  16 0  0 0 16 0 0
   1
    pentagon 4 29  4 0  1 0 1 1 1
     1/4*(-4+d)^2*(b45-msq)*b34
;
  sel0 1 4  17 0  0 0 17 0 0
   1
    pentagon 4 30  4 0  0 1 1 1 1
     1/4*(-4+d)^2*(b23-msq)*b34
;
  sel0 1 4  18 0  0 0 18 0 0
   1
    pentagon 5 31  5 0  1 1 1 1 1
     1/16*(-4+d)^2*b34*(b45*b12*msq^2+b1*b45*msq*b34-b23*b45*msq*b15+2*b23*b45*msq^2-b45*b12*msq*b15-b1*msq^2*b34-b45^2*msq*b34-b23*b45*b12*msq-b23^2*msq^2+b23*msq^2*b15-b45^2*msq^2+b23^2*b12*msq+b12*msq^2*b15+b23*b1*msq*b34+b45^2*msq*b15-b23*b1*b45*b34-b45*msq^2*b15+2*b23*b45*msq*b34-b23^2*msq*b34-b23*b12*msq*b15-b23*b12*msq^2+b23*b45*b12*b15)
    pentagon 4 30  4 0  0 1 1 1 1
     1/32*(-4+d)^2*(b23*b45*b34-b23*msq*b34-b23^2*b34-b45*msq*b15-2*b23^2*msq-b23*b12*b15+2*b23*b45*msq+b23*b1*b34+b12*msq*b15-b23*b12*msq+2*b23*msq*b15+b23^2*b12-b23*b45*b15-b1*msq*b34+b45*msq*b34)*b34
    pentagon 4 29  4 0  1 0 1 1 1
     1/32*(-4+d)^2*(b23*b45*b34+b23*msq*b34-2*b45^2*msq-b45*msq*b15-b45^2*b34+2*b45*b12*msq+2*b23*b45*msq-b23*b45*b12+b12*msq*b15-b23*b12*msq-b45*b12*b15-b1*msq*b34+b1*b45*b34+b45^2*b15-b45*msq*b34)*b34
    pentagon 4 27  4 0  1 1 0 1 1
     1/32*(-4+d)^2*(b45*msq*b34*b15-b1*b45*msq*b34-b23*b45*msq*b15-b45*b12*msq*b15+b45*msq*b15^2+b45^2*msq*b34+b23*b45*b12*msq-b1*b45*b34*b15-b23^2*b12*msq+b45^2*b34*b15+b1*msq*b34*b15-b45^2*b15^2-b23*b1*msq*b34+b45^2*msq*b15+2*b23*b1*b45*b34-2*b23*b45*msq*b34+b45*b12*b15^2-b23*msq*b34*b15+b23^2*msq*b34+2*b23*b12*msq*b15-b23*b45*b34*b15-b12*msq*b15^2-b23*b45*b12*b15)
    pentagon 4 23  4 0  1 1 1 0 1
     1/32*(-4+d)^2*(b45*msq*b34*b15+2*b1*b45*msq*b34-b45*b12*msq*b15-b45*msq*b15^2-b23*b12*b34*b15-b1*b45*b34*b15+b12^2*msq*b15+b23*b12*msq*b34-b12^2*b15^2-b23*b12^2*msq-b23*b1*b12*b34-b1*msq*b34*b15+2*b1*b12*b34*b15+2*b23*b1*msq*b34+b1*b45*b34^2-b1^2*b34^2-2*b12*msq*b34*b15-b45*b12*msq*b34+2*b1*msq*b34^2+b23*b12^2*b15+b45*b12*b15^2-b23*msq*b34*b15-b1*b12*msq*b34-b23*b12*msq*b15+b12*msq*b15^2+b23*b1*b34^2-b45*b12*b34*b15)
    pentagon 4 15  4 0  1 1 1 1 0
     -1/32*(-4+d)^2*(b1*b45*msq*b34-b23*b45*msq*b15-2*b45*b12*msq*b15-b23^2*b12*b34-b45^2*msq*b34+b23*b45*b12*msq+b23*b45*b12*b34+b12^2*msq*b15-b23^2*b12*msq-b23*b12*msq*b34-b23*b12^2*msq+b23*b1*b12*b34+b23*b1*msq*b34+b45^2*msq*b15-2*b23*b1*b45*b34+b45*b12*msq*b34+2*b23*b45*msq*b34-b23*b12^2*b15+b23^2*b12^2-b23^2*msq*b34-b1*b12*msq*b34+b23*b12*msq*b15+b23*b45*b12*b15)
;


==> anc/res_proj.m <==

(*
 * "One-loop QCD amplitudes for vector-boson-fusion Higgs-boson production to 
 * higher orders in epsilon" 
 *
 * K. Asteriadis, L. Goetzfried, and A. von Manteuffel
 *
 * Analytic results using the projector method. See README.txt for details.
 *)


{
{{{{q4*q5}, {q4*q5}, {q4*q5}}, {{q4*q5}, {q4*q5}, {q4*q5}}, {{q4*q5}, {q4*q5}, {q4*q5}}, {{q4*q5}, {q4*q5}, {q4*q5}}},
 {{{q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    q14*q16*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 - mvsq*s12*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 +
      mvsq*s12*s15*s23 + mhsq*mvsq*s23^2 - mhsq*s15*s23^2 + mhsq*s23^3 - mhsq*mvsq*s12*s34 - mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mvsq*s12*s23*s34 - mvsq*s15*s23*s34 +
      mhsq*s23^2*s34 + mvsq*s23*s34^2 - mhsq*s12*s15*s45 - s12^2*s15*s45 + mhsq*s12*s23*s45 - mvsq*s12*s23*s45 + s12^2*s23*s45 - mvsq*s15*s23*s45 + s15^2*s23*s45 -
      s15*s23^2*s45 + mhsq*s12*s34*s45 + s12^2*s34*s45 + s12*s15*s34*s45 + mvsq*s23*s34*s45 - s12*s23*s34*s45 - s15*s23*s34*s45 - s12*s34^2*s45 + s12*s15*s45^2 -
      s12*s23*s45^2 - s12*s34*s45^2), -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 -
       mhsq*s23^3 + mhsq*mvsq*s12*s34 - mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 +
       s15^2*s23*s34 + mhsq*s12*s34^2 - s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 +
       mhsq*s23^2*s45 + s15*s23^2*s45 - mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 +
       mvsq*s34^2*s45 + s15*s34^2*s45 - s15*s23*s45^2 + mvsq*s34*s45^2)),
    -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 + mhsq*s12^2*s23 + mvsq*s12^2*s23 -
       mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 + mhsq^2*s23^2 + 2*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 + mvsq^2*s23*s45 - mhsq*s12*s23*s45 -
       mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 -
       mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)), -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 +
       s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 -
       s15*s45^2 + s34*s45^2)), -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 +
       2*mhsq*s23^2*s34 - mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 -
       mvsq*s23^2*s45 - mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 -
       2*s34^3*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 +
       mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 - mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 -
       mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 + s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 -
       mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 + 2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 +
       2*s12*s23^2*s45 + 2*s15*s23^2*s45 - mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 -
       2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 + 5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 +
       mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 - mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 +
       s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)), q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 +
       2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 + 2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 -
       2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 -
       s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 -
       2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 + 2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 +
       s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 +
       3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 - 2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 -
       3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 + 2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 +
       7*s12*s15^2*s45 + s15^3*s45 - 2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 -
       2*s12*s23^2*s45 - 4*s15*s23^2*s45 + mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 -
       2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 + 2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 -
       3*mvsq*s12*s45^2 + 2*s12^2*s45^2 - s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 +
       s12*s34*s45^2 + 7*s15*s34*s45^2 - s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 + s34*s45))/2,
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45), (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)),
    mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 - mvsq*s34*s45 + 3*s15*s34*s45 -
       2*s34^2*s45 + s15*s45^2 - s34*s45^2)), -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 -
       mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 - 5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 -
       4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 -
       4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 - 7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 +
       6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 - 2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 -
       s15*s23*s34^2 - 6*s23^2*s34^2 + 2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 +
       2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 +
       4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 +
       5*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 -
       4*s12*s34^2*s45 - 17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 -
       3*s15^2*s45^2 + 3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 +
       mvsq*s45^3 - s12*s45^3 - s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 +
       s23*s45)), q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q9*(mhsq - s15 - s45),
    q1*q3*q8*(mhsq - s15 - s45), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)), mvsq*q12*q3, mvsq*q1*q12,
    q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)), q1*q9*s23,
    q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mvsq*q1, -(q17*(s12*s15 - 2*s12*s23 - s34*s45)),
    -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q4*q5, q1*q4, q1*q3, q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45),
    q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q14, q1, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 +
       mhsq*s12^2*s23 + mvsq*s12^2*s23 - mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 +
       mhsq^2*s23^2 + 2*mhsq*s15*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 +
       mvsq^2*s23*s45 - mhsq*s12*s23*s45 - mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 -
       s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)),
    (q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) - 2*s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 - 2*s12^2*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 + 2*s12^3*s23 -
       mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 -
       mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + mvsq^2*s23*s45 + mhsq*s12*s23*s45 + mvsq*s12*s23*s45 - 2*s12^2*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2))/2,
    -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 -
       mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2)),
    -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 -
       mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 - mvsq*s23^2*s45 -
       mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 - 2*s34^3*s45 +
       mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    q13*q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45), -(q1*q13*q17*(mvsq - s15 + s23 + s34)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), q13*q14*q3*(mvsq - s15 + s23)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q13*q14*(mvsq + s23 - s45)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)), mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45),
    -1/2*(q13*q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), (q1*q13*q17*(mvsq - s15 + s23 + s34)^2*(s23 - s45))/2,
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q13*q14*q3*(mvsq - s15 + s23)^2*(s12 + s23 - s45))/2, -1/2*(q1*q13*q14*(s15 - s23 - s34)*(mvsq + s23 - s45)^2),
    q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), q1*q17*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 +
      s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2),
    (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 + 2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 +
       2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 - 2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/
     2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), q1*q14*(-(mhsq*s15*s23) - mvsq*s15*s34 + mhsq*s23*s34 + mvsq*s23*s34 + s23^2*s34 + mvsq*s34^2 + s15^2*s45 + mhsq*s23*s45 - s15*s34*s45 -
      2*s23*s34*s45 - s15*s45^2 + s34*s45^2), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 +
       s34*s45))/2, q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 +
      mhsq*mvsq*s12*s23 - 3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 -
      6*mvsq*s15^2*s23 - 8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 +
      2*mvsq^2*s15*s34 + 3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    q1*q13*q3*(mhsq*s23 - s15*s45), -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45),
    (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)), mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    q1*q3*(mhsq*mvsq - mhsq*s15 + s15^2), -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 -
       mvsq*s34*s45 + 3*s15*s34*s45 - 2*s34^2*s45 + s15*s45^2 - s34*s45^2)),
    -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 - mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 - 2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 -
       5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 - 4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 -
       7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 -
       2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 - s15*s23*s34^2 - 6*s23^2*s34^2 +
       2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 + 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 -
       17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 + 4*mhsq*s15*s23*s45 +
       4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 + 5*mvsq*s15*s34*s45 +
       4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 - 4*s12*s34^2*s45 -
       17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 - 3*s15^2*s45^2 +
       3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 + mvsq*s45^3 - s12*s45^3 -
       s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 + s23*s45)),
    q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45),
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q1*q3*q9*(mhsq - s15 - s45), q1*q3*q8*(mhsq - s15 - s45), q13*q17*(2*s12^2 - mvsq*s15 - s15^2 + 3*s12*s23 + 2*s15*s23 + 3*s15*s34 - 3*s23*s34 - 2*s34^2 + mvsq*s45 -
      3*s12*s45 - 2*s23*s45 + s45^2), -1/2*(q13*q17*(2*mvsq*s12 + 5*s12^2 - 3*s15^2 + 8*s12*s23 + 6*s15*s23 - 2*mvsq*s34 + 8*s15*s34 - 8*s23*s34 - 5*s34^2 - 8*s12*s45 -
       6*s23*s45 + 3*s45^2)), -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45), -(mvsq*q13*q14*(s15 - s45)),
    -1/2*(q13*q14*(2*mvsq*s12 - s12*s15 + s12*s23 - 2*mvsq*s34 - s23*s34 + s34*s45)), (q14*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*s12 - s15 + s34 + s45))/2,
    q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)),
    -(q1*q3*(mhsq - s15 - s45)*(s15 - s45)), q17*q3*(mvsq - s15 + s23), q1*q17*(mvsq - s15 + s23 + s34), q14*q3*(mvsq - s15 + s23), q1*q14*(mvsq + s23 - s45), mvsq*q12*q3,
    mvsq*q1*q12, q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q3*(s15 - s23)), -(q1*q13*(s23 - s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)),
    q1*q9*s23, q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mhsq*q3, mvsq*q1, mhsq*q1,
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q1*q5, q1*q4, q1*q3,
    q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45), q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q16, q15, q14, q13, q1, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 +
       mhsq*s12^2*s23 + mvsq*s12^2*s23 - mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 +
       mhsq^2*s23^2 + 2*mhsq*s15*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 +
       mvsq^2*s23*s45 - mhsq*s12*s23*s45 - mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 -
       s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)),
    (q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) - 2*s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 - 2*s12^2*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 + 2*s12^3*s23 -
       mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 -
       mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + mvsq^2*s23*s45 + mhsq*s12*s23*s45 + mvsq*s12*s23*s45 - 2*s12^2*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2))/2,
    -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 -
       mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2)),
    -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 -
       mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 - mvsq*s23^2*s45 -
       mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 - 2*s34^3*s45 +
       mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    q13*q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45), -(q1*q13*q17*(mvsq - s15 + s23 + s34)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), q13*q14*q3*(mvsq - s15 + s23)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q13*q14*(mvsq + s23 - s45)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)), mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45),
    -1/2*(q13*q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), (q1*q13*q17*(mvsq - s15 + s23 + s34)^2*(s23 - s45))/2,
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q13*q14*q3*(mvsq - s15 + s23)^2*(s12 + s23 - s45))/2, -1/2*(q1*q13*q14*(s15 - s23 - s34)*(mvsq + s23 - s45)^2),
    q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), q1*q17*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 +
      s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2),
    (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 + 2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 +
       2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 - 2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/
     2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), q1*q14*(-(mhsq*s15*s23) - mvsq*s15*s34 + mhsq*s23*s34 + mvsq*s23*s34 + s23^2*s34 + mvsq*s34^2 + s15^2*s45 + mhsq*s23*s45 - s15*s34*s45 -
      2*s23*s34*s45 - s15*s45^2 + s34*s45^2), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 +
       s34*s45))/2, q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 +
      mhsq*mvsq*s12*s23 - 3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 -
      6*mvsq*s15^2*s23 - 8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 +
      2*mvsq^2*s15*s34 + 3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    q1*q13*q3*(mhsq*s23 - s15*s45), -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45),
    (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)), mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    q1*q3*(mhsq*mvsq - mhsq*s15 + s15^2), -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 -
       mvsq*s34*s45 + 3*s15*s34*s45 - 2*s34^2*s45 + s15*s45^2 - s34*s45^2)),
    -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 - mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 - 2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 -
       5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 - 4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 -
       7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 -
       2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 - s15*s23*s34^2 - 6*s23^2*s34^2 +
       2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 + 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 -
       17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 + 4*mhsq*s15*s23*s45 +
       4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 + 5*mvsq*s15*s34*s45 +
       4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 - 4*s12*s34^2*s45 -
       17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 - 3*s15^2*s45^2 +
       3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 + mvsq*s45^3 - s12*s45^3 -
       s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 + s23*s45)),
    q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45),
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q1*q3*q9*(mhsq - s15 - s45), q1*q3*q8*(mhsq - s15 - s45), q13*q17*(2*s12^2 - mvsq*s15 - s15^2 + 3*s12*s23 + 2*s15*s23 + 3*s15*s34 - 3*s23*s34 - 2*s34^2 + mvsq*s45 -
      3*s12*s45 - 2*s23*s45 + s45^2), -1/2*(q13*q17*(2*mvsq*s12 + 5*s12^2 - 3*s15^2 + 8*s12*s23 + 6*s15*s23 - 2*mvsq*s34 + 8*s15*s34 - 8*s23*s34 - 5*s34^2 - 8*s12*s45 -
       6*s23*s45 + 3*s45^2)), -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45), -(mvsq*q13*q14*(s15 - s45)),
    -1/2*(q13*q14*(2*mvsq*s12 - s12*s15 + s12*s23 - 2*mvsq*s34 - s23*s34 + s34*s45)), (q14*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*s12 - s15 + s34 + s45))/2,
    q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)),
    -(q1*q3*(mhsq - s15 - s45)*(s15 - s45)), q17*q3*(mvsq - s15 + s23), q1*q17*(mvsq - s15 + s23 + s34), q14*q3*(mvsq - s15 + s23), q1*q14*(mvsq + s23 - s45), mvsq*q12*q3,
    mvsq*q1*q12, q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q13*q3, q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q3*(s15 - s23)), -(q1*q13*(s23 - s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)),
    q1*q9*s23, q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mhsq*q3, mvsq*q1, mhsq*q1,
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q1*q5, q1*q4, q1*q3,
    q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45), q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q16, q15, q14, q13, q1, 1}},
  {{q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    q14*q16*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 - mvsq*s12*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 +
      mvsq*s12*s15*s23 + mhsq*mvsq*s23^2 - mhsq*s15*s23^2 + mhsq*s23^3 - mhsq*mvsq*s12*s34 - mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mvsq*s12*s23*s34 - mvsq*s15*s23*s34 +
      mhsq*s23^2*s34 + mvsq*s23*s34^2 - mhsq*s12*s15*s45 - s12^2*s15*s45 + mhsq*s12*s23*s45 - mvsq*s12*s23*s45 + s12^2*s23*s45 - mvsq*s15*s23*s45 + s15^2*s23*s45 -
      s15*s23^2*s45 + mhsq*s12*s34*s45 + s12^2*s34*s45 + s12*s15*s34*s45 + mvsq*s23*s34*s45 - s12*s23*s34*s45 - s15*s23*s34*s45 - s12*s34^2*s45 + s12*s15*s45^2 -
      s12*s23*s45^2 - s12*s34*s45^2), -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 -
       mhsq*s23^3 + mhsq*mvsq*s12*s34 - mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 +
       s15^2*s23*s34 + mhsq*s12*s34^2 - s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 +
       mhsq*s23^2*s45 + s15*s23^2*s45 - mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 +
       mvsq*s34^2*s45 + s15*s34^2*s45 - s15*s23*s45^2 + mvsq*s34*s45^2)),
    -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 + 2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 -
       mvsq*s45^2 + s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 +
       2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 - s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 +
      mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 + 3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 +
      mvsq^2*s15^2 + mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
      5*mvsq*s12^2*s23 - s12^3*s23 - mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 -
      mvsq*s12*s23^2 - 2*s12^2*s23^2 + mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 -
      2*mvsq*s12^2*s34 - s12^3*s34 - 4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 -
      s12^2*s23*s34 - mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 +
      2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 +
      3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 +
      mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
      mhsq*s23^2*s45 + mvsq*s23^2*s45 + 3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 +
      2*mvsq*s15*s34*s45 - s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 +
      2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 + 4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 -
      2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 + s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 +
      3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 - 2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4),
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 + s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 +
      s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 + 2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 -
      s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 -
       2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 - s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 +
       4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 - 4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 -
       4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 + 2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2,
    q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 - s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 +
      2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 -
      s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 - mvsq*s23*s34 - s12*s23*s34 -
       2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 +
       s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 - 13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 +
      s12*s45 - 10*s15*s45 + 11*s34*s45), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45),
    mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45),
    q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2, -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34),
    q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34), q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45),
    -(q17*(-(mhsq*s23) + s15*s45)), q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q11*q2*q7,
    q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 +
       4*s45^2))/4, q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q11*q7*(s15 - s23 - s34)), -(q11*q2*(s12 - s45)),
    -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, q4*q5, -(q7*(s12 + s15 - s45)), q7*s34,
    -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q16, q15, q11, q10, q7, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), mvsq*q16*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2)*(mvsq + s12 - s45)^2,
    -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 - mvsq*s45^2 +
       s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    -(q13*q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    -(q13*q15*q7*(mvsq + s12 + s23 - s45)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q13*q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 -
       s15*s45 + s23*s45 + s34*s45))/2, q13*q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45),
    -1/2*(q13*q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 + 2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 -
       s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 + mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 +
      3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 -
      3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 5*mvsq*s12^2*s23 - s12^3*s23 -
      mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 - mvsq*s12*s23^2 - 2*s12^2*s23^2 +
      mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 2*mvsq*s12^2*s34 - s12^3*s34 -
      4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 - s12^2*s23*s34 - mvsq*s15*s23*s34 -
      2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 + 2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 +
      2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 -
      4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 -
      2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - mhsq*s23^2*s45 + mvsq*s23^2*s45 +
      3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 + 2*mvsq*s15*s34*s45 - s12*s15*s34*s45 -
      7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 + 2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 +
      4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 +
      s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + 3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 -
      2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4), -(q16*(mhsq^2*mvsq^2 - 2*mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 6*mhsq*mvsq^2*s12 + 4*mvsq^3*s12 + mhsq^2*s12^2 -
       4*mhsq*mvsq*s12^2 + 5*mvsq^2*s12^2 + 2*mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 8*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 11*mvsq*s12^2*s15 + 3*s12^3*s15 + mvsq^2*s15^2 +
       mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - 3*mhsq*mvsq^2*s23 + 2*mvsq^3*s23 - 3*mhsq^2*s12*s23 + 3*mhsq*mvsq*s12*s23 + 6*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       7*mvsq*s12^2*s23 - 3*s12^3*s23 - mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 6*mvsq*s12*s15*s23 + 6*s12^2*s15*s23 - mhsq*mvsq*s23^2 + 3*mvsq^2*s23^2 +
       mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*mvsq*s15*s23^2 + 3*s12*s15*s23^2 + mvsq*s23^3 - 3*s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 -
       3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 4*mvsq*s12^2*s34 - 3*s12^3*s34 - 6*mvsq^2*s15*s34 - 11*mvsq*s12*s15*s34 - 3*s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 +
       4*mhsq*s12*s23*s34 + 9*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 3*mvsq*s15*s23*s34 - 4*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 6*mvsq^2*s34^2 +
       8*mvsq*s12*s34^2 + 3*s12^2*s34^2 + 4*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 4*mhsq*mvsq^2*s45 - 2*mvsq^3*s45 - 2*mhsq^2*s12*s45 + 4*mhsq*mvsq*s12*s45 -
       4*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 4*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 8*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 18*mvsq*s12*s15*s45 - 5*s12^2*s15*s45 -
       mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + 3*mhsq*mvsq*s23*s45 - 3*mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 11*mvsq*s12*s23*s45 + 5*s12^2*s23*s45 + mhsq*s15*s23*s45 -
       5*mvsq*s15*s23*s45 - 11*s12*s15*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 + 11*s12*s23^2*s45 - 3*s15*s23^2*s45 + 3*s23^3*s45 + 4*mvsq^2*s34*s45 -
       8*mhsq*s12*s34*s45 + 7*mvsq*s12*s34*s45 + 3*s12^2*s34*s45 + 6*mvsq*s15*s34*s45 + 3*s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + 5*s12*s23*s34*s45 +
       3*s15*s23*s34*s45 - 7*mvsq*s34^2*s45 - s12*s34^2*s45 + mhsq^2*s45^2 + 4*mhsq*s12*s45^2 - 6*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 7*mvsq*s15*s45^2 +
       s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 7*mvsq*s23*s45^2 - 4*s12*s23*s45^2 + 5*s15*s23*s45^2 - 5*s23^2*s45^2 + 2*mhsq*s34*s45^2 - 7*mvsq*s34*s45^2 - s12*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2 - 2*mhsq*s45^3 + 2*mvsq*s45^3 - 2*s12*s45^3 + s15*s45^3 + 2*s23*s45^3 + s34*s45^3 + s45^4)),
    -1/2*(q13*q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q13*q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q13*q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    (q15*(mhsq^2*mvsq^2 + mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 - 2*mhsq*mvsq^2*s15 + mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 - 2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 +
       mhsq^2*s15^2 + 3*mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 + 7*mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 - mvsq*s15^3 + 2*s12*s15^3 + s15^4 + 6*mhsq^2*mvsq*s23 +
       3*mhsq*mvsq^2*s23 - mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - 5*mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 + 9*mhsq*s12*s15*s23 -
       6*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 + 5*mvsq*s15^2*s23 - 6*s15^3*s23 + 2*mhsq*mvsq*s23^2 - 3*mvsq^2*s23^2 - mvsq*s12*s23^2 - 3*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 + 9*s15^2*s23^2 - 2*mvsq*s23^3 - 3*s15*s23^3 + 2*mhsq^2*mvsq*s34 - 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 - mvsq^2*s12*s34 - mvsq*s12^2*s34 -
       2*mhsq^2*s15*s34 - 3*mhsq*mvsq*s15*s34 + 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 - 9*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 + 5*mhsq*s15^2*s34 - 4*s12*s15^2*s34 -
       3*s15^3*s34 + 6*mhsq^2*s23*s34 - 7*mhsq*mvsq*s23*s34 - 6*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 - 7*mvsq*s15*s23*s34 -
       12*s12*s15*s23*s34 + 12*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 3*s12*s23^2*s34 - 17*s15*s23^2*s34 + 3*s23^3*s34 + mhsq^2*s34^2 - mvsq^2*s34^2 -
       9*mhsq*s12*s34^2 + 8*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 + 2*mvsq*s15*s34^2 - 3*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 + 8*mvsq*s23*s34^2 +
       7*s12*s23*s34^2 - 11*s15*s23*s34^2 + 8*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 + 5*s12*s34^3 - s15*s34^3 + 5*s23*s34^3 - 2*mhsq*mvsq^2*s45 - mvsq^3*s45 -
       4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 + 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 - 10*mvsq*s15^2*s45 - 3*s12*s15^2*s45 - 3*mhsq*mvsq*s23*s45 -
       3*mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 11*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - 9*s15^2*s23*s45 - mvsq*s23^2*s45 + 3*s15*s23^2*s45 -
       4*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 + 27*mvsq*s15*s34*s45 + s12*s15*s34*s45 - 6*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 10*mvsq*s23*s34*s45 +
       17*s15*s23*s34*s45 - 3*s23^2*s34*s45 + 2*mhsq*s34^2*s45 - 16*mvsq*s34^2*s45 + s12*s34^2*s45 + 11*s15*s34^2*s45 - 8*s23*s34^2*s45 - 5*s34^3*s45 + 3*mvsq^2*s45^2 -
       3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2))/2, -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 +
       9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 + 16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 -
       13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 - 20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 +
       2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 + 4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 -
       8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 - 25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 +
       16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 - 4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 -
       16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 - 9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 +
       20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 - 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 +
       8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 + 25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 -
       8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 - 14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 -
       2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), q13*q16*(mhsq*mvsq + mhsq*s12 - mvsq*s12 + s12^2 - 4*mvsq*s15 - 3*s12*s15 + mhsq*s23 +
      mvsq*s23 + 3*s12*s23 - s15*s23 + s23^2 + 3*mvsq*s34 + s12*s34 - mhsq*s45 - 3*s12*s45 + 3*s15*s45 - 4*s23*s45 - 2*s34*s45 + 2*s45^2),
    -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 +
      s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 + s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 +
      2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 - s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)), mvsq*q16*q2*(mvsq + s12 - s45)^2,
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q13*q15*(-(mhsq*mvsq) + 2*mvsq^2 + mvsq*s12 + mhsq*s15 - 4*mvsq*s15 - 2*s12*s15 - mhsq*s23 + 3*mvsq*s23 + 2*s12*s23 + s23^2 - mhsq*s34 + 5*mvsq*s34 + 3*s12*s34 -
       s15*s34 + s23*s34 + s34^2 + s15*s45 - s23*s45 - s34*s45)), -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 - 2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 -
       s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 + 4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 -
       4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 - 4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 +
       2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2, q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 -
      s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 + 2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 -
      2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 -
      s23*s45^2 - s34*s45^2), -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 -
       mvsq*s23*s34 - s12*s23*s34 - 2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 +
       s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    -1/2*(q13*q16*(mvsq^2 + 2*mvsq*s12 + s12^2 - 2*mvsq*s15 - 2*s12*s15 + 2*mvsq*s23 + 2*s12*s23 - s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 + s23*s34 - 2*mvsq*s45 -
       2*s12*s45 + 2*s15*s45 - 2*s23*s45 - 2*s34*s45 + s45^2)), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45),
    -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 -
      13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 + s12*s45 - 10*s15*s45 + 11*s34*s45),
    -1/2*(q13*q15*(mvsq^2 + 2*mvsq*s12 - 2*mvsq*s15 - 2*s12*s15 + s15^2 + 2*mvsq*s23 + s12*s23 - 2*s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 - 2*s15*s34 + 2*s23*s34 +
       s34^2 - 2*mvsq*s45 + 2*s15*s45 - s23*s45 - 2*s34*s45)), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    q13*q2*q7*(s12*s15 - s15*s45 + s34*s45), mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q2*q7*(mvsq*s15 + mvsq*s45 - s15*s45),
    q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45), q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2,
    -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34), q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34),
    q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45), q2*q7*(s12 - s34)*(s12 + s15 - s34 - s45), -(q17*(-(mhsq*s23) + s15*s45)),
    q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q11*q2*q7,
    q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), -(q15*q7*(s12 + s15 + s23 - s34 - s45)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q7*(s12 - s15 + s23 + s34 - s45)), -(q11*q7*(s15 - s23 - s34)),
    -(q11*q2*(s12 - s45)), -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -1/2*(q7*(-2*mvsq + s12 + s15)), -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, -(q7*(s12 + s15 - s45)),
    q7*s34, -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q17, q16, q15, q14, q13, q11, q10, q7, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), mvsq*q16*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2)*(mvsq + s12 - s45)^2,
    -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 - mvsq*s45^2 +
       s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    -(q13*q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    -(q13*q15*q7*(mvsq + s12 + s23 - s45)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q13*q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 -
       s15*s45 + s23*s45 + s34*s45))/2, q13*q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45),
    -1/2*(q13*q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 + 2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 -
       s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 + mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 +
      3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 -
      3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 5*mvsq*s12^2*s23 - s12^3*s23 -
      mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 - mvsq*s12*s23^2 - 2*s12^2*s23^2 +
      mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 2*mvsq*s12^2*s34 - s12^3*s34 -
      4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 - s12^2*s23*s34 - mvsq*s15*s23*s34 -
      2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 + 2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 +
      2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 -
      4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 -
      2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - mhsq*s23^2*s45 + mvsq*s23^2*s45 +
      3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 + 2*mvsq*s15*s34*s45 - s12*s15*s34*s45 -
      7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 + 2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 +
      4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 +
      s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + 3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 -
      2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4), -(q16*(mhsq^2*mvsq^2 - 2*mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 6*mhsq*mvsq^2*s12 + 4*mvsq^3*s12 + mhsq^2*s12^2 -
       4*mhsq*mvsq*s12^2 + 5*mvsq^2*s12^2 + 2*mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 8*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 11*mvsq*s12^2*s15 + 3*s12^3*s15 + mvsq^2*s15^2 +
       mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - 3*mhsq*mvsq^2*s23 + 2*mvsq^3*s23 - 3*mhsq^2*s12*s23 + 3*mhsq*mvsq*s12*s23 + 6*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       7*mvsq*s12^2*s23 - 3*s12^3*s23 - mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 6*mvsq*s12*s15*s23 + 6*s12^2*s15*s23 - mhsq*mvsq*s23^2 + 3*mvsq^2*s23^2 +
       mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*mvsq*s15*s23^2 + 3*s12*s15*s23^2 + mvsq*s23^3 - 3*s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 -
       3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 4*mvsq*s12^2*s34 - 3*s12^3*s34 - 6*mvsq^2*s15*s34 - 11*mvsq*s12*s15*s34 - 3*s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 +
       4*mhsq*s12*s23*s34 + 9*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 3*mvsq*s15*s23*s34 - 4*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 6*mvsq^2*s34^2 +
       8*mvsq*s12*s34^2 + 3*s12^2*s34^2 + 4*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 4*mhsq*mvsq^2*s45 - 2*mvsq^3*s45 - 2*mhsq^2*s12*s45 + 4*mhsq*mvsq*s12*s45 -
       4*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 4*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 8*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 18*mvsq*s12*s15*s45 - 5*s12^2*s15*s45 -
       mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + 3*mhsq*mvsq*s23*s45 - 3*mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 11*mvsq*s12*s23*s45 + 5*s12^2*s23*s45 + mhsq*s15*s23*s45 -
       5*mvsq*s15*s23*s45 - 11*s12*s15*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 + 11*s12*s23^2*s45 - 3*s15*s23^2*s45 + 3*s23^3*s45 + 4*mvsq^2*s34*s45 -
       8*mhsq*s12*s34*s45 + 7*mvsq*s12*s34*s45 + 3*s12^2*s34*s45 + 6*mvsq*s15*s34*s45 + 3*s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + 5*s12*s23*s34*s45 +
       3*s15*s23*s34*s45 - 7*mvsq*s34^2*s45 - s12*s34^2*s45 + mhsq^2*s45^2 + 4*mhsq*s12*s45^2 - 6*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 7*mvsq*s15*s45^2 +
       s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 7*mvsq*s23*s45^2 - 4*s12*s23*s45^2 + 5*s15*s23*s45^2 - 5*s23^2*s45^2 + 2*mhsq*s34*s45^2 - 7*mvsq*s34*s45^2 - s12*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2 - 2*mhsq*s45^3 + 2*mvsq*s45^3 - 2*s12*s45^3 + s15*s45^3 + 2*s23*s45^3 + s34*s45^3 + s45^4)),
    -1/2*(q13*q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q13*q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q13*q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    (q15*(mhsq^2*mvsq^2 + mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 - 2*mhsq*mvsq^2*s15 + mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 - 2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 +
       mhsq^2*s15^2 + 3*mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 + 7*mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 - mvsq*s15^3 + 2*s12*s15^3 + s15^4 + 6*mhsq^2*mvsq*s23 +
       3*mhsq*mvsq^2*s23 - mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - 5*mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 + 9*mhsq*s12*s15*s23 -
       6*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 + 5*mvsq*s15^2*s23 - 6*s15^3*s23 + 2*mhsq*mvsq*s23^2 - 3*mvsq^2*s23^2 - mvsq*s12*s23^2 - 3*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 + 9*s15^2*s23^2 - 2*mvsq*s23^3 - 3*s15*s23^3 + 2*mhsq^2*mvsq*s34 - 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 - mvsq^2*s12*s34 - mvsq*s12^2*s34 -
       2*mhsq^2*s15*s34 - 3*mhsq*mvsq*s15*s34 + 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 - 9*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 + 5*mhsq*s15^2*s34 - 4*s12*s15^2*s34 -
       3*s15^3*s34 + 6*mhsq^2*s23*s34 - 7*mhsq*mvsq*s23*s34 - 6*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 - 7*mvsq*s15*s23*s34 -
       12*s12*s15*s23*s34 + 12*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 3*s12*s23^2*s34 - 17*s15*s23^2*s34 + 3*s23^3*s34 + mhsq^2*s34^2 - mvsq^2*s34^2 -
       9*mhsq*s12*s34^2 + 8*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 + 2*mvsq*s15*s34^2 - 3*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 + 8*mvsq*s23*s34^2 +
       7*s12*s23*s34^2 - 11*s15*s23*s34^2 + 8*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 + 5*s12*s34^3 - s15*s34^3 + 5*s23*s34^3 - 2*mhsq*mvsq^2*s45 - mvsq^3*s45 -
       4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 + 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 - 10*mvsq*s15^2*s45 - 3*s12*s15^2*s45 - 3*mhsq*mvsq*s23*s45 -
       3*mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 11*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - 9*s15^2*s23*s45 - mvsq*s23^2*s45 + 3*s15*s23^2*s45 -
       4*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 + 27*mvsq*s15*s34*s45 + s12*s15*s34*s45 - 6*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 10*mvsq*s23*s34*s45 +
       17*s15*s23*s34*s45 - 3*s23^2*s34*s45 + 2*mhsq*s34^2*s45 - 16*mvsq*s34^2*s45 + s12*s34^2*s45 + 11*s15*s34^2*s45 - 8*s23*s34^2*s45 - 5*s34^3*s45 + 3*mvsq^2*s45^2 -
       3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2))/2, -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 +
       9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 + 16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 -
       13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 - 20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 +
       2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 + 4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 -
       8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 - 25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 +
       16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 - 4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 -
       16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 - 9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 +
       20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 - 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 +
       8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 + 25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 -
       8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 - 14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 -
       2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), q13*q16*(mhsq*mvsq + mhsq*s12 - mvsq*s12 + s12^2 - 4*mvsq*s15 - 3*s12*s15 + mhsq*s23 +
      mvsq*s23 + 3*s12*s23 - s15*s23 + s23^2 + 3*mvsq*s34 + s12*s34 - mhsq*s45 - 3*s12*s45 + 3*s15*s45 - 4*s23*s45 - 2*s34*s45 + 2*s45^2),
    -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 +
      s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 + s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 +
      2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 - s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)), mvsq*q16*q2*(mvsq + s12 - s45)^2,
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q13*q15*(-(mhsq*mvsq) + 2*mvsq^2 + mvsq*s12 + mhsq*s15 - 4*mvsq*s15 - 2*s12*s15 - mhsq*s23 + 3*mvsq*s23 + 2*s12*s23 + s23^2 - mhsq*s34 + 5*mvsq*s34 + 3*s12*s34 -
       s15*s34 + s23*s34 + s34^2 + s15*s45 - s23*s45 - s34*s45)), -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 - 2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 -
       s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 + 4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 -
       4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 - 4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 +
       2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2, q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 -
      s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 + 2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 -
      2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 -
      s23*s45^2 - s34*s45^2), -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 -
       mvsq*s23*s34 - s12*s23*s34 - 2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 +
       s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    -1/2*(q13*q16*(mvsq^2 + 2*mvsq*s12 + s12^2 - 2*mvsq*s15 - 2*s12*s15 + 2*mvsq*s23 + 2*s12*s23 - s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 + s23*s34 - 2*mvsq*s45 -
       2*s12*s45 + 2*s15*s45 - 2*s23*s45 - 2*s34*s45 + s45^2)), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45),
    -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 -
      13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 + s12*s45 - 10*s15*s45 + 11*s34*s45),
    -1/2*(q13*q15*(mvsq^2 + 2*mvsq*s12 - 2*mvsq*s15 - 2*s12*s15 + s15^2 + 2*mvsq*s23 + s12*s23 - 2*s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 - 2*s15*s34 + 2*s23*s34 +
       s34^2 - 2*mvsq*s45 + 2*s15*s45 - s23*s45 - 2*s34*s45)), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    q13*q2*q7*(s12*s15 - s15*s45 + s34*s45), mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q2*q7*(mvsq*s15 + mvsq*s45 - s15*s45),
    q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45), q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2,
    -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34), q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34),
    q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45), q2*q7*(s12 - s34)*(s12 + s15 - s34 - s45), -(q17*(-(mhsq*s23) + s15*s45)),
    q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q13*q2*q7,
    q11*q2*q7, q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), -(q15*q7*(s12 + s15 + s23 - s34 - s45)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q7*(s12 - s15 + s23 + s34 - s45)), -(q11*q7*(s15 - s23 - s34)),
    -(q11*q2*(s12 - s45)), -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -1/2*(q7*(-2*mvsq + s12 + s15)), -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, -(q7*(s12 + s15 - s45)),
    q7*s34, -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q17, q16, q15, q14, q13, q11, q10, q7, 1}},
  {{q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    q14*q16*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 - mvsq*s12*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 +
      mvsq*s12*s15*s23 + mhsq*mvsq*s23^2 - mhsq*s15*s23^2 + mhsq*s23^3 - mhsq*mvsq*s12*s34 - mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mvsq*s12*s23*s34 - mvsq*s15*s23*s34 +
      mhsq*s23^2*s34 + mvsq*s23*s34^2 - mhsq*s12*s15*s45 - s12^2*s15*s45 + mhsq*s12*s23*s45 - mvsq*s12*s23*s45 + s12^2*s23*s45 - mvsq*s15*s23*s45 + s15^2*s23*s45 -
      s15*s23^2*s45 + mhsq*s12*s34*s45 + s12^2*s34*s45 + s12*s15*s34*s45 + mvsq*s23*s34*s45 - s12*s23*s34*s45 - s15*s23*s34*s45 - s12*s34^2*s45 + s12*s15*s45^2 -
      s12*s23*s45^2 - s12*s34*s45^2), -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 -
       mhsq*s23^3 + mhsq*mvsq*s12*s34 - mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 +
       s15^2*s23*s34 + mhsq*s12*s34^2 - s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 +
       mhsq*s23^2*s45 + s15*s23^2*s45 - mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 +
       mvsq*s34^2*s45 + s15*s34^2*s45 - s15*s23*s45^2 + mvsq*s34*s45^2)),
    -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 + 2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 -
       mvsq*s45^2 + s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 +
       2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 - s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 +
      mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 + 3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 +
      mvsq^2*s15^2 + mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
      5*mvsq*s12^2*s23 - s12^3*s23 - mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 -
      mvsq*s12*s23^2 - 2*s12^2*s23^2 + mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 -
      2*mvsq*s12^2*s34 - s12^3*s34 - 4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 -
      s12^2*s23*s34 - mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 +
      2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 +
      3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 +
      mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
      mhsq*s23^2*s45 + mvsq*s23^2*s45 + 3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 +
      2*mvsq*s15*s34*s45 - s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 +
      2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 + 4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 -
      2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 + s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 +
      3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 - 2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4),
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 + s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 +
      s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 + 2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 -
      s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 -
       2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 - s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 +
       4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 - 4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 -
       4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 + 2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2,
    q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 - s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 +
      2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 -
      s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 - mvsq*s23*s34 - s12*s23*s34 -
       2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 +
       s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 - 13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 +
      s12*s45 - 10*s15*s45 + 11*s34*s45), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45),
    mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45),
    q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2, -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34),
    q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34), q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45),
    -(q17*(-(mhsq*s23) + s15*s45)), q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q11*q2*q7,
    q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 +
       4*s45^2))/4, q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q11*q7*(s15 - s23 - s34)), -(q11*q2*(s12 - s45)),
    -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, q4*q5, -(q7*(s12 + s15 - s45)), q7*s34,
    -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q16, q15, q11, q10, q7, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), mvsq*q16*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2)*(mvsq + s12 - s45)^2,
    -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 - mvsq*s45^2 +
       s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    -(q13*q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    -(q13*q15*q7*(mvsq + s12 + s23 - s45)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q13*q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 -
       s15*s45 + s23*s45 + s34*s45))/2, q13*q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45),
    -1/2*(q13*q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 + 2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 -
       s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 + mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 +
      3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 -
      3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 5*mvsq*s12^2*s23 - s12^3*s23 -
      mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 - mvsq*s12*s23^2 - 2*s12^2*s23^2 +
      mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 2*mvsq*s12^2*s34 - s12^3*s34 -
      4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 - s12^2*s23*s34 - mvsq*s15*s23*s34 -
      2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 + 2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 +
      2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 -
      4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 -
      2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - mhsq*s23^2*s45 + mvsq*s23^2*s45 +
      3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 + 2*mvsq*s15*s34*s45 - s12*s15*s34*s45 -
      7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 + 2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 +
      4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 +
      s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + 3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 -
      2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4), -(q16*(mhsq^2*mvsq^2 - 2*mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 6*mhsq*mvsq^2*s12 + 4*mvsq^3*s12 + mhsq^2*s12^2 -
       4*mhsq*mvsq*s12^2 + 5*mvsq^2*s12^2 + 2*mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 8*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 11*mvsq*s12^2*s15 + 3*s12^3*s15 + mvsq^2*s15^2 +
       mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - 3*mhsq*mvsq^2*s23 + 2*mvsq^3*s23 - 3*mhsq^2*s12*s23 + 3*mhsq*mvsq*s12*s23 + 6*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       7*mvsq*s12^2*s23 - 3*s12^3*s23 - mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 6*mvsq*s12*s15*s23 + 6*s12^2*s15*s23 - mhsq*mvsq*s23^2 + 3*mvsq^2*s23^2 +
       mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*mvsq*s15*s23^2 + 3*s12*s15*s23^2 + mvsq*s23^3 - 3*s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 -
       3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 4*mvsq*s12^2*s34 - 3*s12^3*s34 - 6*mvsq^2*s15*s34 - 11*mvsq*s12*s15*s34 - 3*s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 +
       4*mhsq*s12*s23*s34 + 9*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 3*mvsq*s15*s23*s34 - 4*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 6*mvsq^2*s34^2 +
       8*mvsq*s12*s34^2 + 3*s12^2*s34^2 + 4*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 4*mhsq*mvsq^2*s45 - 2*mvsq^3*s45 - 2*mhsq^2*s12*s45 + 4*mhsq*mvsq*s12*s45 -
       4*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 4*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 8*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 18*mvsq*s12*s15*s45 - 5*s12^2*s15*s45 -
       mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + 3*mhsq*mvsq*s23*s45 - 3*mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 11*mvsq*s12*s23*s45 + 5*s12^2*s23*s45 + mhsq*s15*s23*s45 -
       5*mvsq*s15*s23*s45 - 11*s12*s15*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 + 11*s12*s23^2*s45 - 3*s15*s23^2*s45 + 3*s23^3*s45 + 4*mvsq^2*s34*s45 -
       8*mhsq*s12*s34*s45 + 7*mvsq*s12*s34*s45 + 3*s12^2*s34*s45 + 6*mvsq*s15*s34*s45 + 3*s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + 5*s12*s23*s34*s45 +
       3*s15*s23*s34*s45 - 7*mvsq*s34^2*s45 - s12*s34^2*s45 + mhsq^2*s45^2 + 4*mhsq*s12*s45^2 - 6*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 7*mvsq*s15*s45^2 +
       s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 7*mvsq*s23*s45^2 - 4*s12*s23*s45^2 + 5*s15*s23*s45^2 - 5*s23^2*s45^2 + 2*mhsq*s34*s45^2 - 7*mvsq*s34*s45^2 - s12*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2 - 2*mhsq*s45^3 + 2*mvsq*s45^3 - 2*s12*s45^3 + s15*s45^3 + 2*s23*s45^3 + s34*s45^3 + s45^4)),
    -1/2*(q13*q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q13*q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q13*q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    (q15*(mhsq^2*mvsq^2 + mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 - 2*mhsq*mvsq^2*s15 + mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 - 2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 +
       mhsq^2*s15^2 + 3*mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 + 7*mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 - mvsq*s15^3 + 2*s12*s15^3 + s15^4 + 6*mhsq^2*mvsq*s23 +
       3*mhsq*mvsq^2*s23 - mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - 5*mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 + 9*mhsq*s12*s15*s23 -
       6*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 + 5*mvsq*s15^2*s23 - 6*s15^3*s23 + 2*mhsq*mvsq*s23^2 - 3*mvsq^2*s23^2 - mvsq*s12*s23^2 - 3*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 + 9*s15^2*s23^2 - 2*mvsq*s23^3 - 3*s15*s23^3 + 2*mhsq^2*mvsq*s34 - 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 - mvsq^2*s12*s34 - mvsq*s12^2*s34 -
       2*mhsq^2*s15*s34 - 3*mhsq*mvsq*s15*s34 + 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 - 9*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 + 5*mhsq*s15^2*s34 - 4*s12*s15^2*s34 -
       3*s15^3*s34 + 6*mhsq^2*s23*s34 - 7*mhsq*mvsq*s23*s34 - 6*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 - 7*mvsq*s15*s23*s34 -
       12*s12*s15*s23*s34 + 12*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 3*s12*s23^2*s34 - 17*s15*s23^2*s34 + 3*s23^3*s34 + mhsq^2*s34^2 - mvsq^2*s34^2 -
       9*mhsq*s12*s34^2 + 8*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 + 2*mvsq*s15*s34^2 - 3*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 + 8*mvsq*s23*s34^2 +
       7*s12*s23*s34^2 - 11*s15*s23*s34^2 + 8*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 + 5*s12*s34^3 - s15*s34^3 + 5*s23*s34^3 - 2*mhsq*mvsq^2*s45 - mvsq^3*s45 -
       4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 + 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 - 10*mvsq*s15^2*s45 - 3*s12*s15^2*s45 - 3*mhsq*mvsq*s23*s45 -
       3*mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 11*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - 9*s15^2*s23*s45 - mvsq*s23^2*s45 + 3*s15*s23^2*s45 -
       4*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 + 27*mvsq*s15*s34*s45 + s12*s15*s34*s45 - 6*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 10*mvsq*s23*s34*s45 +
       17*s15*s23*s34*s45 - 3*s23^2*s34*s45 + 2*mhsq*s34^2*s45 - 16*mvsq*s34^2*s45 + s12*s34^2*s45 + 11*s15*s34^2*s45 - 8*s23*s34^2*s45 - 5*s34^3*s45 + 3*mvsq^2*s45^2 -
       3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2))/2, -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 +
       9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 + 16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 -
       13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 - 20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 +
       2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 + 4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 -
       8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 - 25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 +
       16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 - 4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 -
       16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 - 9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 +
       20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 - 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 +
       8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 + 25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 -
       8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 - 14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 -
       2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), q13*q16*(mhsq*mvsq + mhsq*s12 - mvsq*s12 + s12^2 - 4*mvsq*s15 - 3*s12*s15 + mhsq*s23 +
      mvsq*s23 + 3*s12*s23 - s15*s23 + s23^2 + 3*mvsq*s34 + s12*s34 - mhsq*s45 - 3*s12*s45 + 3*s15*s45 - 4*s23*s45 - 2*s34*s45 + 2*s45^2),
    -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 +
      s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 + s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 +
      2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 - s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)), mvsq*q16*q2*(mvsq + s12 - s45)^2,
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q13*q15*(-(mhsq*mvsq) + 2*mvsq^2 + mvsq*s12 + mhsq*s15 - 4*mvsq*s15 - 2*s12*s15 - mhsq*s23 + 3*mvsq*s23 + 2*s12*s23 + s23^2 - mhsq*s34 + 5*mvsq*s34 + 3*s12*s34 -
       s15*s34 + s23*s34 + s34^2 + s15*s45 - s23*s45 - s34*s45)), -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 - 2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 -
       s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 + 4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 -
       4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 - 4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 +
       2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2, q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 -
      s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 + 2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 -
      2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 -
      s23*s45^2 - s34*s45^2), -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 -
       mvsq*s23*s34 - s12*s23*s34 - 2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 +
       s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    -1/2*(q13*q16*(mvsq^2 + 2*mvsq*s12 + s12^2 - 2*mvsq*s15 - 2*s12*s15 + 2*mvsq*s23 + 2*s12*s23 - s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 + s23*s34 - 2*mvsq*s45 -
       2*s12*s45 + 2*s15*s45 - 2*s23*s45 - 2*s34*s45 + s45^2)), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45),
    -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 -
      13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 + s12*s45 - 10*s15*s45 + 11*s34*s45),
    -1/2*(q13*q15*(mvsq^2 + 2*mvsq*s12 - 2*mvsq*s15 - 2*s12*s15 + s15^2 + 2*mvsq*s23 + s12*s23 - 2*s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 - 2*s15*s34 + 2*s23*s34 +
       s34^2 - 2*mvsq*s45 + 2*s15*s45 - s23*s45 - 2*s34*s45)), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    q13*q2*q7*(s12*s15 - s15*s45 + s34*s45), mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q2*q7*(mvsq*s15 + mvsq*s45 - s15*s45),
    q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45), q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2,
    -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34), q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34),
    q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45), q2*q7*(s12 - s34)*(s12 + s15 - s34 - s45), -(q17*(-(mhsq*s23) + s15*s45)),
    q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q11*q2*q7,
    q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), -(q15*q7*(s12 + s15 + s23 - s34 - s45)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q7*(s12 - s15 + s23 + s34 - s45)), -(q11*q7*(s15 - s23 - s34)),
    -(q11*q2*(s12 - s45)), -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -1/2*(q7*(-2*mvsq + s12 + s15)), -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, -(q7*(s12 + s15 - s45)),
    q7*s34, -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q17, q16, q15, q14, q13, q11, q10, q7, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q16*q2*(mvsq + s12 - s45)*(-(mvsq^2*s15^2) - mhsq*mvsq*s12*s34 + mvsq^2*s12*s34 - mhsq*s12^2*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + mhsq*s12*s34*s45 + s12^2*s34*s45 - s12*s34^2*s45 - s12*s34*s45^2)),
    -1/2*(q15*q2*(mvsq - s15 + s34)*(-2*mvsq^2*s12^2 + mvsq*s12^2*s15 + 2*mvsq^2*s12*s34 - 2*mvsq*s12^2*s34 - mvsq*s12*s15*s34 + 2*mvsq*s12*s34^2 + 4*mvsq^2*s12*s45 -
       2*mvsq*s12*s15*s45 - mhsq*mvsq*s34*s45 + 3*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       2*mvsq^2*s45^2 + mvsq*s15*s45^2)), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 + s12^2*s15^2 - s12^3*s23 -
       mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 + 3*mhsq*s23^2*s34 + mhsq*s23*s34^2 -
       s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 - 3*s12*s15^2*s45 - s15^3*s45 +
       mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 +
       mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 2*s15^2*s34*s45 +
       3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 + 2*s23*s34^2*s45 +
       mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 + s23*s34*s45^2 +
       s34^2*s45^2)), mvsq*q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    q16*q7*(mvsq - s15 + s23 + s34)*(mvsq^2*s12^2 + mvsq*s12^2*s15 - s12^3*s15 + 2*mvsq^2*s12*s23 - 2*mvsq*s12^2*s23 + s12^3*s23 + 2*mvsq*s12*s15*s23 - 2*s12^2*s15*s23 +
      mvsq^2*s23^2 - 4*mvsq*s12*s23^2 + 2*s12^2*s23^2 + mvsq*s15*s23^2 - s12*s15*s23^2 - 2*mvsq*s23^3 + s12*s23^3 - mvsq^2*s12*s34 + mvsq*s12^2*s34 - mvsq*s12*s15*s34 +
      s12^2*s15*s34 + 2*mvsq*s12*s23*s34 - s12^2*s23*s34 - 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 - mvsq*s23^2*s34 + 2*s12*s23^2*s34 - mvsq*s12*s34^2 + 2*mvsq*s23*s34^2 -
      2*mvsq^2*s12*s45 - 2*mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - 2*mvsq^2*s23*s45 + 4*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 - 2*mvsq*s15*s23*s45 + 4*s12*s15*s23*s45 +
      4*mvsq*s23^2*s45 - 4*s12*s23^2*s45 + s15*s23^2*s45 - s23^3*s45 - s12^2*s34*s45 + 2*mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s12*s23*s34*s45 +
      2*s15*s23*s34*s45 - 3*s23^2*s34*s45 - 2*mvsq*s34^2*s45 + s12*s34^2*s45 - 2*s23*s34^2*s45 + mvsq^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 2*mvsq*s23*s45^2 +
      3*s12*s23*s45^2 - 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 4*s23*s34*s45^2 + 2*s34^2*s45^2 + s15*s45^3 - s23*s45^3 -
      s34*s45^3), -(q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 + mvsq*s23 - s12*s23 - s15*s45 + s23*s45 + s34*s45)*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 -
       2*s23*s45 + s45^2)), mvsq*q16*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2)*(mvsq + s12 - s45)^2,
    -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 - s15*s34*s45 - mvsq*s45^2 +
       s15*s45^2 - s34*s45^2)), mvsq*q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)*(s12 + s15 - s34 - s45),
    (q15*q7*(mvsq + s12 + s23 - s45)*(-(mvsq^2*s15^2) + mvsq*s12*s15^2 + 3*s12*s15^3 + 2*mvsq^2*s15*s23 - 2*mvsq*s12*s15*s23 + 4*mvsq*s15^2*s23 - 6*s12*s15^2*s23 +
       3*s15^3*s23 - mvsq^2*s23^2 + mvsq*s12*s23^2 - 8*mvsq*s15*s23^2 + 3*s12*s15*s23^2 - 6*s15^2*s23^2 + 4*mvsq*s23^3 + 3*s15*s23^3 + mvsq^2*s12*s34 + mvsq*s12^2*s34 +
       2*mvsq^2*s15*s34 - 2*mvsq*s12*s15*s34 - 5*s12^2*s15*s34 - 4*s12*s15^2*s34 - 2*mvsq^2*s23*s34 - 2*mvsq*s12*s23*s34 - 8*mvsq*s15*s23*s34 - s12*s15*s23*s34 -
       7*s15^2*s23*s34 + 8*mvsq*s23^2*s34 + 10*s15*s23^2*s34 - 3*s23^3*s34 - mvsq^2*s34^2 - mvsq*s12*s34^2 + s12*s15*s34^2 + 4*mvsq*s23*s34^2 + 5*s12*s23*s34^2 +
       5*s15*s23*s34^2 - 4*s23^2*s34^2 - s23*s34^3 - mvsq*s15^2*s45 - 3*s15^3*s45 + 2*mvsq*s15*s23*s45 + 6*s15^2*s23*s45 - mvsq*s23^2*s45 - 3*s15*s23^2*s45 -
       mvsq*s12*s34*s45 + 4*mvsq*s15*s34*s45 + 5*s12*s15*s34*s45 + 7*s15^2*s34*s45 - 4*mvsq*s23*s34*s45 - 10*s15*s23*s34*s45 + 3*s23^2*s34*s45 - 3*mvsq*s34^2*s45 -
       5*s12*s34^2*s45 - 5*s15*s34^2*s45 + 4*s23*s34^2*s45 + s34^3*s45))/3, q15*q7*(-s15^2 + 2*s15*s23 - s23^2 + s12*s34 + 2*s15*s34 - 2*s23*s34 - s34^2)*
     (mvsq + s12 + s23 - s45)*(s12*s15 + mvsq*s23 + s15*s23 - s23*s34 - s15*s45 + s34*s45), -(mvsq*q15*q2*(mvsq - s15 + s34)^2*(-s12^2 + s12*s34 + 2*s12*s45 - s45^2)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    -(q13*q16*q7*(mvsq - s15 + s23 + s34)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    -(q13*q15*q7*(mvsq + s12 + s23 - s45)*(s12*s15 - s12*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45)),
    (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 - mhsq*mvsq*s15*s23 -
       6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 + 2*mhsq*mvsq*s23^2 +
       11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 - 6*mvsq*s15^2*s34 +
       3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 + 11*mhsq*s23^2*s34 -
       6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 - 2*s23^2*s34^2 -
       8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 16*s12*s15^2*s45 +
       2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 +
       6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 - 20*s12*s15*s34*s45 -
       3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 - 2*s15*s34^2*s45 +
       13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 + 2*mhsq*s23*s45^2 +
       8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 + 2*s15*s45^3 -
       4*s23*s45^3 - 2*s34*s45^3))/2, (q13*q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 -
       s15*s45 + s23*s45 + s34*s45))/2, q13*q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45),
    -1/2*(q13*q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    (q16*q2*(mvsq + s12 - s45)*(-2*mhsq*mvsq + 2*mvsq^2 - 2*mhsq*s12 + 4*mvsq*s12 + 3*mvsq*s15 + s12*s15 - mvsq*s34 + s12*s34 + 2*mhsq*s45 - 2*mvsq*s45 + 2*s12*s45 -
       s15*s45 - s34*s45 - 2*s45^2))/4, q16*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 4*mhsq*mvsq^2*s12 + 2*mvsq^3*s12 + mhsq^2*s12^2 - 3*mhsq*mvsq*s12^2 +
      3*mvsq^2*s12^2 + mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 4*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 6*mvsq*s12^2*s15 + s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 -
      3*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 3*mhsq^2*s12*s23 + 5*mhsq*mvsq*s12*s23 + 2*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 5*mvsq*s12^2*s23 - s12^3*s23 -
      mhsq*mvsq*s15*s23 + mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 2*mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq^2*s23^2 + mhsq*s12*s23^2 - mvsq*s12*s23^2 - 2*s12^2*s23^2 +
      mvsq*s15*s23^2 + s12*s15*s23^2 - s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 - 3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 2*mvsq*s12^2*s34 - s12^3*s34 -
      4*mvsq^2*s15*s34 - 7*mvsq*s12*s15*s34 - s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 + 4*mhsq*s12*s23*s34 + 8*mvsq*s12*s23*s34 - s12^2*s23*s34 - mvsq*s15*s23*s34 -
      2*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 4*mvsq^2*s34^2 + 4*mvsq*s12*s34^2 + s12^2*s34^2 - 2*mvsq*s23*s34^2 + 2*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 +
      2*mhsq*mvsq^2*s45 - mvsq^3*s45 - 2*mhsq^2*s12*s45 + 2*mhsq*mvsq*s12*s45 - 2*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 3*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 -
      4*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 8*mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + mhsq*mvsq*s23*s45 - mvsq^2*s23*s45 -
      2*mhsq*s12*s23*s45 + 5*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 - mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - mhsq*s23^2*s45 + mvsq*s23^2*s45 +
      3*s12*s23^2*s45 - s15*s23^2*s45 + s23^3*s45 + 2*mvsq^2*s34*s45 - 8*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 - 3*s12^2*s34*s45 + 2*mvsq*s15*s34*s45 - s12*s15*s34*s45 -
      7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 + 2*s23*s34^2*s45 + mhsq^2*s45^2 + mhsq*mvsq*s45^2 +
      4*mhsq*s12*s45^2 - 4*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 2*mvsq*s15*s45^2 - 5*s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 3*mvsq*s23*s45^2 + 2*s12*s23*s45^2 +
      s15*s23*s45^2 - s23^2*s45^2 + 2*mhsq*s34*s45^2 - 3*mvsq*s34*s45^2 + 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + 3*s23*s34*s45^2 - s34^2*s45^2 - 2*mhsq*s45^3 + mvsq*s45^3 -
      2*s12*s45^3 + 3*s15*s45^3 - s34*s45^3 + s45^4), -(q16*(mhsq^2*mvsq^2 - 2*mhsq*mvsq^3 + 2*mhsq^2*mvsq*s12 - 6*mhsq*mvsq^2*s12 + 4*mvsq^3*s12 + mhsq^2*s12^2 -
       4*mhsq*mvsq*s12^2 + 5*mvsq^2*s12^2 + 2*mvsq^3*s15 - 4*mhsq*mvsq*s12*s15 + 8*mvsq^2*s12*s15 - 4*mhsq*s12^2*s15 + 11*mvsq*s12^2*s15 + 3*s12^3*s15 + mvsq^2*s15^2 +
       mvsq*s12*s15^2 - 3*mhsq^2*mvsq*s23 - 3*mhsq*mvsq^2*s23 + 2*mvsq^3*s23 - 3*mhsq^2*s12*s23 + 3*mhsq*mvsq*s12*s23 + 6*mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       7*mvsq*s12^2*s23 - 3*s12^3*s23 - mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 - mhsq*s12*s15*s23 + 6*mvsq*s12*s15*s23 + 6*s12^2*s15*s23 - mhsq*mvsq*s23^2 + 3*mvsq^2*s23^2 +
       mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*mvsq*s15*s23^2 + 3*s12*s15*s23^2 + mvsq*s23^3 - 3*s12*s23^3 - 2*mhsq*mvsq^2*s34 + 4*mhsq*mvsq*s12*s34 -
       3*mvsq^2*s12*s34 + 6*mhsq*s12^2*s34 - 4*mvsq*s12^2*s34 - 3*s12^3*s34 - 6*mvsq^2*s15*s34 - 11*mvsq*s12*s15*s34 - 3*s12^2*s15*s34 + 7*mhsq*mvsq*s23*s34 +
       4*mhsq*s12*s23*s34 + 9*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 3*mvsq*s15*s23*s34 - 4*s12*s15*s23*s34 - mvsq*s23^2*s34 + s12*s23^2*s34 + 6*mvsq^2*s34^2 +
       8*mvsq*s12*s34^2 + 3*s12^2*s34^2 + 4*s12*s23*s34^2 - 2*mhsq^2*mvsq*s45 + 4*mhsq*mvsq^2*s45 - 2*mvsq^3*s45 - 2*mhsq^2*s12*s45 + 4*mhsq*mvsq*s12*s45 -
       4*mvsq^2*s12*s45 - 2*mhsq*s12^2*s45 + 4*mvsq*s12^2*s45 + 4*mhsq*mvsq*s15*s45 - 8*mvsq^2*s15*s45 + 8*mhsq*s12*s15*s45 - 18*mvsq*s12*s15*s45 - 5*s12^2*s15*s45 -
       mvsq*s15^2*s45 + 3*mhsq^2*s23*s45 + 3*mhsq*mvsq*s23*s45 - 3*mvsq^2*s23*s45 - 2*mhsq*s12*s23*s45 + 11*mvsq*s12*s23*s45 + 5*s12^2*s23*s45 + mhsq*s15*s23*s45 -
       5*mvsq*s15*s23*s45 - 11*s12*s15*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 + 11*s12*s23^2*s45 - 3*s15*s23^2*s45 + 3*s23^3*s45 + 4*mvsq^2*s34*s45 -
       8*mhsq*s12*s34*s45 + 7*mvsq*s12*s34*s45 + 3*s12^2*s34*s45 + 6*mvsq*s15*s34*s45 + 3*s12*s15*s34*s45 - 7*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 + 5*s12*s23*s34*s45 +
       3*s15*s23*s34*s45 - 7*mvsq*s34^2*s45 - s12*s34^2*s45 + mhsq^2*s45^2 + 4*mhsq*s12*s45^2 - 6*mvsq*s12*s45^2 + s12^2*s45^2 - 4*mhsq*s15*s45^2 + 7*mvsq*s15*s45^2 +
       s12*s15*s45^2 - 2*mhsq*s23*s45^2 - 7*mvsq*s23*s45^2 - 4*s12*s23*s45^2 + 5*s15*s23*s45^2 - 5*s23^2*s45^2 + 2*mhsq*s34*s45^2 - 7*mvsq*s34*s45^2 - s12*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2 - 2*mhsq*s45^3 + 2*mvsq*s45^3 - 2*s12*s45^3 + s15*s45^3 + 2*s23*s45^3 + s34*s45^3 + s45^4)),
    -1/2*(q13*q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q13*q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q13*q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    (q15*q2*(mvsq - s15 + s34)*(2*mhsq*mvsq + 2*mvsq^2 + mvsq*s12 - 2*mhsq*s15 - 2*mvsq*s15 + 5*s12*s15 + 2*s15^2 + 2*mhsq*s34 - s12*s34 - 2*s15*s34 - 3*mvsq*s45 -
       3*s15*s45 + 3*s34*s45))/4, -1/2*(q15*(mhsq^2*mvsq^2 - mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 + 2*mhsq*mvsq^2*s15 - mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 +
       2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 + mhsq^2*s15^2 + mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 - mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 + mvsq*s15^3 + 6*s12*s15^3 +
       s15^4 + 6*mhsq^2*mvsq*s23 - mhsq*mvsq^2*s23 + mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - mhsq*mvsq*s15*s23 - mvsq^2*s15*s23 +
       9*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 - 3*mvsq*s15^2*s23 - 8*s12*s15^2*s23 - 2*s15^3*s23 + mvsq^2*s23^2 - mvsq*s12*s23^2 -
       3*mhsq*s15*s23^2 + mvsq*s15*s23^2 + 4*s12*s15*s23^2 + s15^2*s23^2 + s15*s23^3 + 2*mhsq^2*mvsq*s34 - 4*mhsq*mvsq^2*s34 + 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 -
       5*mvsq^2*s12*s34 - mvsq*s12^2*s34 - 2*mhsq^2*s15*s34 + mhsq*mvsq*s15*s34 - 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 + 11*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 +
       5*mhsq*s15^2*s34 - 4*mvsq*s15^2*s34 - 20*s12*s15^2*s34 - 3*s15^3*s34 + 6*mhsq^2*s23*s34 - 11*mhsq*mvsq*s23*s34 + 2*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 -
       10*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 + 9*mvsq*s15*s23*s34 + 8*s12*s15*s23*s34 - 4*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 - s12*s23^2*s34 +
       3*s15*s23^2*s34 - s23^3*s34 + mhsq^2*s34^2 - 2*mhsq*mvsq*s34^2 + 3*mvsq^2*s34^2 - 9*mhsq*s12*s34^2 - 4*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 +
       4*mvsq*s15*s34^2 + 17*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 - 5*s12*s23*s34^2 + 9*s15*s23*s34^2 - 4*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 - 3*s12*s34^3 -
       s15*s34^3 - 3*s23*s34^3 - 2*mhsq*mvsq^2*s45 + mvsq^3*s45 - 4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 - 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 -
       3*s12*s15^2*s45 - 4*s15^3*s45 - 3*mhsq*mvsq*s23*s45 + mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 3*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 -
       s15^2*s23*s45 + mvsq*s23^2*s45 - s15*s23^2*s45 + 8*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 - mvsq*s15*s34*s45 + s12*s15*s34*s45 +
       10*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 + 2*mvsq*s23*s34*s45 - 3*s15*s23*s34*s45 + s23^2*s34*s45 + 2*mhsq*s34^2*s45 + 2*mvsq*s34^2*s45 + s12*s34^2*s45 -
       9*s15*s34^2*s45 + 4*s23*s34^2*s45 + 3*s34^3*s45 + 3*mvsq^2*s45^2 - 3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2)),
    (q15*(mhsq^2*mvsq^2 + mhsq*mvsq^3 + 2*mvsq^2*s12^2 - 2*mhsq^2*mvsq*s15 - 2*mhsq*mvsq^2*s15 + mvsq^3*s15 + 5*mhsq*mvsq*s12*s15 - 2*mvsq^2*s12*s15 - 6*mvsq*s12^2*s15 +
       mhsq^2*s15^2 + 3*mhsq*mvsq*s15^2 - 5*mhsq*s12*s15^2 + 7*mvsq*s12*s15^2 + 4*s12^2*s15^2 - 2*mhsq*s15^3 - mvsq*s15^3 + 2*s12*s15^3 + s15^4 + 6*mhsq^2*mvsq*s23 +
       3*mhsq*mvsq^2*s23 - mvsq^3*s23 - 9*mhsq*mvsq*s12*s23 + 3*mvsq*s12^2*s23 - 6*mhsq^2*s15*s23 - 5*mhsq*mvsq*s15*s23 + 3*mvsq^2*s15*s23 + 9*mhsq*s12*s15*s23 -
       6*mvsq*s12*s15*s23 - 3*s12^2*s15*s23 + 9*mhsq*s15^2*s23 + 5*mvsq*s15^2*s23 - 6*s15^3*s23 + 2*mhsq*mvsq*s23^2 - 3*mvsq^2*s23^2 - mvsq*s12*s23^2 - 3*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 + 9*s15^2*s23^2 - 2*mvsq*s23^3 - 3*s15*s23^3 + 2*mhsq^2*mvsq*s34 - 2*mvsq^3*s34 - 9*mhsq*mvsq*s12*s34 - mvsq^2*s12*s34 - mvsq*s12^2*s34 -
       2*mhsq^2*s15*s34 - 3*mhsq*mvsq*s15*s34 + 2*mvsq^2*s15*s34 + 14*mhsq*s12*s15*s34 - 9*mvsq*s12*s15*s34 - 8*s12^2*s15*s34 + 5*mhsq*s15^2*s34 - 4*s12*s15^2*s34 -
       3*s15^3*s34 + 6*mhsq^2*s23*s34 - 7*mhsq*mvsq*s23*s34 - 6*mvsq^2*s23*s34 - 3*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*mhsq*s15*s23*s34 - 7*mvsq*s15*s23*s34 -
       12*s12*s15*s23*s34 + 12*s15^2*s23*s34 + 3*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 3*s12*s23^2*s34 - 17*s15*s23^2*s34 + 3*s23^3*s34 + mhsq^2*s34^2 - mvsq^2*s34^2 -
       9*mhsq*s12*s34^2 + 8*mvsq*s12*s34^2 - s12^2*s34^2 - 4*mhsq*s15*s34^2 + 2*mvsq*s15*s34^2 - 3*s12*s15*s34^2 + 3*s15^2*s34^2 - 2*mhsq*s23*s34^2 + 8*mvsq*s23*s34^2 +
       7*s12*s23*s34^2 - 11*s15*s23*s34^2 + 8*s23^2*s34^2 + mhsq*s34^3 - mvsq*s34^3 + 5*s12*s34^3 - s15*s34^3 + 5*s23*s34^3 - 2*mhsq*mvsq^2*s45 - mvsq^3*s45 -
       4*mvsq^2*s12*s45 - mhsq*mvsq*s15*s45 + 4*mvsq^2*s15*s45 + 7*mvsq*s12*s15*s45 + 3*mhsq*s15^2*s45 - 10*mvsq*s15^2*s45 - 3*s12*s15^2*s45 - 3*mhsq*mvsq*s23*s45 -
       3*mvsq^2*s23*s45 + 3*mvsq*s12*s23*s45 + 3*mhsq*s15*s23*s45 + 11*mvsq*s15*s23*s45 - 3*s12*s15*s23*s45 - 9*s15^2*s23*s45 - mvsq*s23^2*s45 + 3*s15*s23^2*s45 -
       4*mvsq^2*s34*s45 + 5*mvsq*s12*s34*s45 - 5*mhsq*s15*s34*s45 + 27*mvsq*s15*s34*s45 + s12*s15*s34*s45 - 6*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 10*mvsq*s23*s34*s45 +
       17*s15*s23*s34*s45 - 3*s23^2*s34*s45 + 2*mhsq*s34^2*s45 - 16*mvsq*s34^2*s45 + s12*s34^2*s45 + 11*s15*s34^2*s45 - 8*s23*s34^2*s45 - 5*s34^3*s45 + 3*mvsq^2*s45^2 -
       3*mvsq*s15*s45^2 + 3*mvsq*s34*s45^2))/2, -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 +
       9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 + 16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 -
       13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 - 20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 +
       2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 + 4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 -
       8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 - 25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 +
       16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 - 4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 -
       16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 - 9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 +
       20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 - 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 +
       8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 + 25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 -
       8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 - 14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 -
       2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), q13*q16*(mhsq*mvsq + mhsq*s12 - mvsq*s12 + s12^2 - 4*mvsq*s15 - 3*s12*s15 + mhsq*s23 +
      mvsq*s23 + 3*s12*s23 - s15*s23 + s23^2 + 3*mvsq*s34 + s12*s34 - mhsq*s45 - 3*s12*s45 + 3*s15*s45 - 4*s23*s45 - 2*s34*s45 + 2*s45^2),
    -(q16*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)), q16*q7*(mvsq^3 + 2*mvsq^2*s12 + mvsq*s12^2 - s12^2*s15 - s12*s15^2 + 2*mvsq^2*s23 + s12^2*s23 - mvsq*s15*s23 +
      s12*s15*s23 - s15^2*s23 + 2*s15*s23^2 - s23^3 + s12*s15*s34 + mvsq*s23*s34 - s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - 2*mvsq^2*s45 - 2*mvsq*s12*s45 +
      2*s12*s15*s45 + s15^2*s45 - 2*s12*s23*s45 - s15*s23*s45 - s12*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45 + mvsq*s45^2 - s15*s45^2 + s23*s45^2 + s34*s45^2),
    -1/2*(q16*q7*(mvsq^2*s12 + 2*mvsq^2*s15 - 2*s12^2*s15 - 2*mvsq*s15^2 - 3*s12*s15^2 + mvsq^2*s23 - 2*mvsq*s12*s23 + 2*s12^2*s23 + 4*s12*s15*s23 - s15^2*s23 -
       s12*s23^2 + 2*s15*s23^2 - s23^3 - 2*mvsq^2*s34 + 4*mvsq*s15*s34 + 4*s12*s15*s34 - 4*s12*s23*s34 + 2*s15*s23*s34 - 2*s23^2*s34 - 2*mvsq*s34^2 - s12*s34^2 -
       s23*s34^2 - mvsq^2*s45 + 4*s12*s15*s45 + 3*s15^2*s45 + 2*mvsq*s23*s45 - 4*s12*s23*s45 - 4*s15*s23*s45 + s23^2*s45 - 2*s12*s34*s45 - 6*s15*s34*s45 + 4*s23*s34*s45 +
       3*s34^2*s45 - 2*s15*s45^2 + 2*s23*s45^2 + 2*s34*s45^2)), q16*q7*(s12^2*s15 + s12*s15^2 + mvsq*s12*s23 - s12^2*s23 - s12*s15*s23 + s15^2*s23 + mvsq*s23^2 -
      2*s15*s23^2 + s23^3 - s12*s15*s34 + s12*s23*s34 - 2*s15*s23*s34 + 2*s23^2*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 + s15*s23*s45 +
      s12*s34*s45 + 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)), mvsq*q16*q2*(mvsq + s12 - s45)^2,
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    -(q13*q15*(-(mhsq*mvsq) + 2*mvsq^2 + mvsq*s12 + mhsq*s15 - 4*mvsq*s15 - 2*s12*s15 - mhsq*s23 + 3*mvsq*s23 + 2*s12*s23 + s23^2 - mhsq*s34 + 5*mvsq*s34 + 3*s12*s34 -
       s15*s34 + s23*s34 + s34^2 + s15*s45 - s23*s45 - s34*s45)), -(q15*q2*q7*(mvsq - s15 + s34)*(mvsq + s12 - s45)),
    (q15*q7*(2*mvsq^2*s12 + 2*mvsq*s12^2 + mvsq^2*s15 - 3*s12^2*s15 - 2*s12*s15^2 - mvsq^2*s23 + s12^2*s23 - 2*mvsq*s15*s23 - 4*s12*s15*s23 - 2*s15^2*s23 + 2*s12*s23^2 -
       s15*s23^2 + s23^3 - mvsq^2*s34 + s12^2*s34 + 2*s12*s15*s34 + 2*mvsq*s23*s34 + 4*s12*s23*s34 + 4*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 - 2*mvsq^2*s45 -
       4*mvsq*s12*s45 + 6*s12*s15*s45 + 2*s15^2*s45 - 2*s12*s23*s45 + 4*s15*s23*s45 - 2*s23^2*s45 - 4*s12*s34*s45 - 4*s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 +
       2*mvsq*s45^2 - 3*s15*s45^2 + s23*s45^2 + 3*s34*s45^2))/2, q15*q7*(mvsq^3 - 2*mvsq^2*s15 + s12^2*s15 + mvsq*s15^2 + s12*s15^2 + 2*mvsq^2*s23 + mvsq*s12*s23 -
      s12^2*s23 + s12*s15*s23 + s15^2*s23 - 2*s12*s23^2 - s23^3 + 2*mvsq^2*s34 - 2*mvsq*s15*s34 - s12*s15*s34 - s12*s23*s34 - 2*s15*s23*s34 + mvsq*s34^2 + s23*s34^2 -
      2*s12*s15*s45 - s15^2*s45 - mvsq*s23*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 -
      s23*s45^2 - s34*s45^2), -(q15*q7*(s12^2*s15 + s12*s15^2 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 + s15^2*s23 - mvsq*s23^2 - 2*s12*s23^2 - s23^3 - s12*s15*s34 -
       mvsq*s23*s34 - s12*s23*s34 - 2*s15*s23*s34 + s23*s34^2 - 2*s12*s15*s45 - s15^2*s45 + 2*s12*s23*s45 - s15*s23*s45 + 2*s23^2*s45 + s12*s34*s45 + 2*s15*s34*s45 +
       s23*s34*s45 - s34^2*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2)), (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    mvsq*q15*q2*(mvsq - s15 + s34)^2, q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 +
      mvsq*s12^2*s23 - mhsq^2*s15*s23 + 2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 -
      2*s12^2*s15*s34 - 3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 +
      2*s12*s15*s34^2 - mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 +
      mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q11*q2*q7*(s12 + s15 - s34 - s45)), mvsq*q11*q7*(s15^2 - 2*s15*s23 + s23^2 - s12*s34 - 2*s15*s34 + 2*s23*s34 + s34^2),
    mvsq*q11*q2*(s12^2 - s12*s34 - 2*s12*s45 + s45^2), -(mvsq*q10*q2*q7*(s12 + s15 - s34 - s45)),
    mvsq*q10*q7*(s12^2 + 2*s12*s23 + s23^2 - s12*s34 - 2*s12*s45 - 2*s23*s45 + s45^2), mvsq*q10*q2*(s15^2 - s12*s34 - 2*s15*s34 + s34^2),
    q16*q7*(mvsq*s12*s15 + s12^2*s15 - s12^2*s23 + mvsq*s15*s23 + s12*s15*s23 - s12*s23^2 - mvsq*s23*s34 - mvsq*s15*s45 - 2*s12*s15*s45 + 2*s12*s23*s45 - s15*s23*s45 +
      s23^2*s45 + mvsq*s34*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s23*s45^2 - s34*s45^2),
    (q16*q7*(mvsq - s15 + s23 + s34)*(mvsq*s12 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 + s12*s34 - s23*s34 - mvsq*s45 - s15*s45 + s23*s45 + s34*s45))/2,
    q16*q2*(mvsq + s12 - s45)*(s12*s15 - s15*s45 + s34*s45), -1/2*(q16*q2*(mvsq + s12 - s45)*(mvsq*s15 - s12*s15 - mvsq*s34 - s12*s34 + s15*s45 - s34*s45)),
    q15*q7*(mvsq*s12*s15 - s12*s15^2 - mvsq*s12*s23 + s12*s15*s23 - s15^2*s23 + s15*s23^2 + s12*s15*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 - mvsq*s15*s45 +
      s15^2*s45 + mvsq*s23*s45 - s15*s23*s45 + mvsq*s34*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45),
    -1/2*(q15*q7*(mvsq + s12 + s23 - s45)*(mvsq*s15 - s12*s15 - mvsq*s23 + s12*s23 - s15*s23 + s23^2 - mvsq*s34 - s12*s34 + s23*s34 + s15*s45 - s23*s45 - s34*s45)),
    q15*q2*(mvsq - s15 + s34)*(s12*s15 - s15*s45 + s34*s45), (q15*q2*(mvsq - s15 + s34)*(mvsq*s12 + s12*s15 + s12*s34 - mvsq*s45 - s15*s45 + s34*s45))/2,
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    -1/2*(q13*q16*(mvsq^2 + 2*mvsq*s12 + s12^2 - 2*mvsq*s15 - 2*s12*s15 + 2*mvsq*s23 + 2*s12*s23 - s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 + s23*s34 - 2*mvsq*s45 -
       2*s12*s45 + 2*s15*s45 - 2*s23*s45 - 2*s34*s45 + s45^2)), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45),
    -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), q16*(mhsq*mvsq + 8*mvsq^2 + mhsq*s12 - mvsq*s12 - s12^2 + 10*s12*s15 + 3*s15^2 + s12*s23 + 10*s15*s23 + s23^2 -
      13*s12*s34 - 3*s15*s34 - 9*s23*s34 - mhsq*s45 + s12*s45 - 10*s15*s45 + 11*s34*s45),
    -1/2*(q13*q15*(mvsq^2 + 2*mvsq*s12 - 2*mvsq*s15 - 2*s12*s15 + s15^2 + 2*mvsq*s23 + s12*s23 - 2*s15*s23 + s23^2 + 2*mvsq*s34 + 2*s12*s34 - 2*s15*s34 + 2*s23*s34 +
       s34^2 - 2*mvsq*s45 + 2*s15*s45 - s23*s45 - 2*s34*s45)), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    q13*q2*q7*(s12*s15 - s15*s45 + s34*s45), mvsq*q11*(mhsq + s15 - s23 - 2*s34 - s45), mvsq*q10*(mhsq - 2*s12 - s15 - s23 + s45), q2*q7*(mvsq*s15 + mvsq*s45 - s15*s45),
    q16*q7*(mvsq - s15 + s23 + s34), q16*q2*(mvsq + s12 - s45), q15*q7*(mvsq - s15 + s34), q15*q2*(mvsq - s15 + s34), mvsq*q11*q7, mvsq*q11*q2, mvsq*q10*q7, mvsq*q10*q2,
    -(q2*q7*q9*(s12 - s34)), -(q7*q9*(s12 + s23 - s34)*s34), q2*q9*(s12^2 + s12*s15 - s12*s34 - s15*s45 + s34*s45), -(q2*q7*q8*(s12 - s34)), q7*q8*s12*(s12 - s23 - s34),
    q2*q8*(s12*s15 - s12*s34 + s34^2 - s15*s45 + s34*s45), q2*q7*(s12 - s34)*(s12 + s15 - s34 - s45), -(q17*(-(mhsq*s23) + s15*s45)),
    q16*(2*mvsq^2 - mvsq*s12 + 5*s12*s15 + 3*s15^2 + 5*s15*s23 - 6*s12*s34 - 3*s15*s34 - 5*s23*s34 + mvsq*s45 - 5*s15*s45 + 5*s34*s45),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), q16*(6*mvsq^2 + 10*s12*s15 + 6*s15^2 + mvsq*s23 + 10*s15*s23 - 12*s12*s34 - 6*s15*s34 - 10*s23*s34 -
      10*s15*s45 + 10*s34*s45), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    (q15*(5*mvsq^2 - 3*s15^2 + s12*s23 + 2*s15*s23 - s23^2 + 2*mvsq*s34 + 6*s15*s34 - 2*s23*s34 - 3*s34^2 - s23*s45 - 2*s34*s45))/2,
    -1/2*(q15*(9*mvsq^2 + 4*s12*s15 - 3*s15^2 - 2*mvsq*s23 - 7*s12*s23 - 3*s23^2 - 6*s12*s34 + 6*s15*s34 - 3*s34^2 - 4*s15*s45 + 7*s23*s45 + 4*s34*s45)),
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)),
    -1/4*(q15*(3*mvsq^2 - 4*mvsq*s15 + 4*s12*s15 + 3*s15^2 - 9*s12*s23 - 4*s15*s23 - s23^2 - 6*s12*s34 - 6*s15*s34 + 4*s23*s34 + 3*s34^2 - 4*s15*s45 + 9*s23*s45 +
       8*s34*s45)), -(mvsq*q14*(s15 - s45)), (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 +
       5*s34*s45 + 2*s45^2))/2, -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 -
      s15*s45 + s34*s45), q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q13*q2*q7,
    q11*q2*q7, q10*q2*q7, q2*q7*q9, q2*q7*q8, -(q17*(s12 - s23)*s23), q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*q7*(s12 + s15 - s23 - s34 - s45)),
    -(q16*(7*mvsq^2 - s12^2 + 8*s12*s15 + 4*s15^2 + 9*s15*s23 - s23^2 - 10*s12*s34 - 4*s15*s34 - 9*s23*s34 + 2*s12*s45 - 8*s15*s45 + 8*s34*s45 - s45^2)),
    -(q16*(s15 - s34)*(s23 + s34)), -(q15*q7*(s12 + s15 + s23 - s34 - s45)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q7*(s12 - s15 + s23 + s34 - s45)), -(q11*q7*(s15 - s23 - s34)),
    -(q11*q2*(s12 - s45)), -(q10*q7*(s12 + s23 - s45)), -(q10*q2*(s15 - s34)), q7*q9*s34, q2*q9*s12, q9*(mhsq + s34), q7*q8*s12, q2*q8*s34, q8*(mhsq + s12),
    -1/2*(q7*(-2*mvsq + s12 + s15)), -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), q17*s23*(s12 + s34), q7*q9, q2*q9, q7*q8, q2*q8, q5*q7, q4*q7, q2*q7, -(q7*(s12 + s15 - s45)),
    q7*s34, -(q7*(s15 - s23)), -(q2*(s12 - s45)), q2*s15, q17, q16, q15, q14, q13, q11, q10, q7, 1}},
  {{q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    q14*q16*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 - mvsq*s12*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 +
      mvsq*s12*s15*s23 + mhsq*mvsq*s23^2 - mhsq*s15*s23^2 + mhsq*s23^3 - mhsq*mvsq*s12*s34 - mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mvsq*s12*s23*s34 - mvsq*s15*s23*s34 +
      mhsq*s23^2*s34 + mvsq*s23*s34^2 - mhsq*s12*s15*s45 - s12^2*s15*s45 + mhsq*s12*s23*s45 - mvsq*s12*s23*s45 + s12^2*s23*s45 - mvsq*s15*s23*s45 + s15^2*s23*s45 -
      s15*s23^2*s45 + mhsq*s12*s34*s45 + s12^2*s34*s45 + s12*s15*s34*s45 + mvsq*s23*s34*s45 - s12*s23*s34*s45 - s15*s23*s34*s45 - s12*s34^2*s45 + s12*s15*s45^2 -
      s12*s23*s45^2 - s12*s34*s45^2), -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 -
       mhsq*s23^3 + mhsq*mvsq*s12*s34 - mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 +
       s15^2*s23*s34 + mhsq*s12*s34^2 - s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 +
       mhsq*s23^2*s45 + s15*s23^2*s45 - mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 +
       mvsq*s34^2*s45 + s15*s34^2*s45 - s15*s23*s45^2 + mvsq*s34*s45^2)),
    -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 + mhsq*s12^2*s23 + mvsq*s12^2*s23 -
       mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 + mhsq^2*s23^2 + 2*mhsq*s15*s23^2 -
       mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 + mvsq^2*s23*s45 - mhsq*s12*s23*s45 -
       mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 -
       mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)), -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 +
       s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 -
       s15*s45^2 + s34*s45^2)), -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 +
       2*mhsq*s23^2*s34 - mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 -
       mvsq*s23^2*s45 - mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 -
       2*s34^3*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 +
       mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 - mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 -
       mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 -
       mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 + s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 -
       mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 + 2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 +
       2*s12*s23^2*s45 + 2*s15*s23^2*s45 - mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 -
       2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 + 5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)),
    mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 +
       mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 - mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 +
       s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)), q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 +
       2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 + 2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 -
       2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 -
       s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 -
       2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 + 2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 +
       s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 +
       3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 - 2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 -
       3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 + 2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 +
       7*s12*s15^2*s45 + s15^3*s45 - 2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 -
       2*s12*s23^2*s45 - 4*s15*s23^2*s45 + mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 -
       2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 + 2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 -
       3*mvsq*s12*s45^2 + 2*s12^2*s45^2 - s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 +
       s12*s34*s45^2 + 7*s15*s34*s45^2 - s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)),
    -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 + s34*s45))/2,
    q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 + mhsq*mvsq*s12*s23 -
      3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 - 6*mvsq*s15^2*s23 -
      8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 + 2*mvsq^2*s15*s34 +
      3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45), (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)),
    mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 - mvsq*s34*s45 + 3*s15*s34*s45 -
       2*s34^2*s45 + s15*s45^2 - s34*s45^2)), -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 -
       mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 - 2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 - 5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 -
       4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 -
       4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 - 7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 +
       6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 - 2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 -
       s15*s23*s34^2 - 6*s23^2*s34^2 + 2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 +
       2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 +
       4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 +
       5*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 -
       4*s12*s34^2*s45 - 17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 -
       3*s15^2*s45^2 + 3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 +
       mvsq*s45^3 - s12*s45^3 - s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 +
       s23*s45)), q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q9*(mhsq - s15 - s45),
    q1*q3*q8*(mhsq - s15 - s45), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45), q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45),
    q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2), -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2),
    -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)), q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 -
      s23*s45 - s34*s45), -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)), mvsq*q12*q3, mvsq*q1*q12,
    q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    q15*(s12 - s23)*(s12 - s45), -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)), q1*q9*s23,
    q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mvsq*q1, -(q17*(s12*s15 - 2*s12*s23 - s34*s45)),
    -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q4*q5, q1*q4, q1*q3, q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45),
    q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q14, q1, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 +
       mhsq*s12^2*s23 + mvsq*s12^2*s23 - mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 +
       mhsq^2*s23^2 + 2*mhsq*s15*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 +
       mvsq^2*s23*s45 - mhsq*s12*s23*s45 - mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 -
       s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)),
    (q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) - 2*s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 - 2*s12^2*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 + 2*s12^3*s23 -
       mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 -
       mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + mvsq^2*s23*s45 + mhsq*s12*s23*s45 + mvsq*s12*s23*s45 - 2*s12^2*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2))/2,
    -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 -
       mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2)),
    -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 -
       mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 - mvsq*s23^2*s45 -
       mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 - 2*s34^3*s45 +
       mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    q13*q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45), -(q1*q13*q17*(mvsq - s15 + s23 + s34)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), q13*q14*q3*(mvsq - s15 + s23)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q13*q14*(mvsq + s23 - s45)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)), mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45),
    -1/2*(q13*q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), (q1*q13*q17*(mvsq - s15 + s23 + s34)^2*(s23 - s45))/2,
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q13*q14*q3*(mvsq - s15 + s23)^2*(s12 + s23 - s45))/2, -1/2*(q1*q13*q14*(s15 - s23 - s34)*(mvsq + s23 - s45)^2),
    q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), q1*q17*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 +
      s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2),
    (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 + 2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 +
       2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 - 2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/
     2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), q1*q14*(-(mhsq*s15*s23) - mvsq*s15*s34 + mhsq*s23*s34 + mvsq*s23*s34 + s23^2*s34 + mvsq*s34^2 + s15^2*s45 + mhsq*s23*s45 - s15*s34*s45 -
      2*s23*s34*s45 - s15*s45^2 + s34*s45^2), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 +
       s34*s45))/2, q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 +
      mhsq*mvsq*s12*s23 - 3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 -
      6*mvsq*s15^2*s23 - 8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 +
      2*mvsq^2*s15*s34 + 3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    q1*q13*q3*(mhsq*s23 - s15*s45), -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45),
    (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)), mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    q1*q3*(mhsq*mvsq - mhsq*s15 + s15^2), -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 -
       mvsq*s34*s45 + 3*s15*s34*s45 - 2*s34^2*s45 + s15*s45^2 - s34*s45^2)),
    -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 - mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 - 2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 -
       5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 - 4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 -
       7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 -
       2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 - s15*s23*s34^2 - 6*s23^2*s34^2 +
       2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 + 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 -
       17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 + 4*mhsq*s15*s23*s45 +
       4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 + 5*mvsq*s15*s34*s45 +
       4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 - 4*s12*s34^2*s45 -
       17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 - 3*s15^2*s45^2 +
       3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 + mvsq*s45^3 - s12*s45^3 -
       s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 + s23*s45)),
    q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45),
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q1*q3*q9*(mhsq - s15 - s45), q1*q3*q8*(mhsq - s15 - s45), q13*q17*(2*s12^2 - mvsq*s15 - s15^2 + 3*s12*s23 + 2*s15*s23 + 3*s15*s34 - 3*s23*s34 - 2*s34^2 + mvsq*s45 -
      3*s12*s45 - 2*s23*s45 + s45^2), -1/2*(q13*q17*(2*mvsq*s12 + 5*s12^2 - 3*s15^2 + 8*s12*s23 + 6*s15*s23 - 2*mvsq*s34 + 8*s15*s34 - 8*s23*s34 - 5*s34^2 - 8*s12*s45 -
       6*s23*s45 + 3*s45^2)), -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45), -(mvsq*q13*q14*(s15 - s45)),
    -1/2*(q13*q14*(2*mvsq*s12 - s12*s15 + s12*s23 - 2*mvsq*s34 - s23*s34 + s34*s45)), (q14*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*s12 - s15 + s34 + s45))/2,
    q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)),
    -(q1*q3*(mhsq - s15 - s45)*(s15 - s45)), q17*q3*(mvsq - s15 + s23), q1*q17*(mvsq - s15 + s23 + s34), q14*q3*(mvsq - s15 + s23), q1*q14*(mvsq + s23 - s45), mvsq*q12*q3,
    mvsq*q1*q12, q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q3*(s15 - s23)), -(q1*q13*(s23 - s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)),
    q1*q9*s23, q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mhsq*q3, mvsq*q1, mhsq*q1,
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q1*q5, q1*q4, q1*q3,
    q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45), q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q16, q15, q14, q13, q1, 1},
   {q16*q17*(s12^4*s15*s23 + mvsq*s12^2*s15^2*s23 + 3*s12^3*s15^2*s23 + mvsq*s12*s15^3*s23 + 2*s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - s12^4*s23^2 -
      mvsq^2*s12*s15*s23^2 + 2*mhsq*s12^2*s15*s23^2 - 2*mvsq*s12^2*s15*s23^2 - 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 - mvsq^2*s15^2*s23^2 + 2*mhsq*s12*s15^2*s23^2 -
      2*mvsq*s12*s15^2*s23^2 + s12^2*s15^2*s23^2 + 2*s12*s15^3*s23^2 - 2*mhsq*mvsq*s12*s23^3 - 2*mhsq*s12^2*s23^3 + mvsq*s12^2*s23^3 - s12^3*s23^3 -
      2*mhsq*mvsq*s15*s23^3 + mvsq*s12*s15*s23^3 - 3*s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - 2*s12*s15^2*s23^3 - 2*mhsq*s12*s23^4 - 2*mhsq*s15*s23^4 -
      mhsq*mvsq*s12^2*s15*s34 - mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 - mhsq*mvsq*s12*s15^2*s34 - mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + s12^3*s15^2*s34 +
      2*mvsq*s12*s15^3*s34 + s12^2*s15^3*s34 + mhsq*s12^3*s23*s34 - s12^4*s23*s34 - mvsq^2*s12*s15*s23*s34 + mhsq*s12^2*s15*s23*s34 - 2*mvsq*s12^2*s15*s23*s34 -
      8*s12^3*s15*s23*s34 - mvsq^2*s15^2*s23*s34 - 2*mvsq*s12*s15^2*s23*s34 - 9*s12^2*s15^2*s23*s34 + mvsq*s15^3*s23*s34 - s12*s15^3*s23*s34 - mhsq*mvsq*s12*s23^2*s34 -
      2*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 + 3*s12^3*s23^2*s34 - 3*mhsq*mvsq*s15*s23^2*s34 + mvsq^2*s15*s23^2*s34 - 3*mhsq*s12*s15*s23^2*s34 +
      5*mvsq*s12*s15*s23^2*s34 - s12^2*s15*s23^2*s34 + mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - 8*s12*s15^2*s23^2*s34 - 2*s15^3*s23^2*s34 + 2*mhsq*mvsq*s23^3*s34 -
      mhsq*s12*s23^3*s34 - 2*mvsq*s12*s23^3*s34 + 4*s12^2*s23^3*s34 - 5*mhsq*s15*s23^3*s34 - mvsq*s15*s23^3*s34 + 7*s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
      2*mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mhsq*mvsq*s12*s15*s34^2 + 2*mhsq*s12^2*s15*s34^2 - 3*mvsq*s12^2*s15*s34^2 - 2*s12^3*s15*s34^2 -
      4*mvsq*s12*s15^2*s34^2 - 4*s12^2*s15^2*s34^2 - s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 + 5*s12^3*s23*s34^2 + mvsq^2*s15*s23*s34^2 +
      3*mvsq*s12*s15*s23*s34^2 + 13*s12^2*s15*s23*s34^2 - mvsq*s15^2*s23*s34^2 + 3*s12*s15^2*s23*s34^2 - s15^3*s23*s34^2 + 2*mhsq*mvsq*s23^2*s34^2 + mhsq*s12*s23^2*s34^2 -
      4*mvsq*s12*s23^2*s34^2 - 2*mhsq*s15*s23^2*s34^2 - 3*mvsq*s15*s23^2*s34^2 + 11*s12*s15*s23^2*s34^2 + 7*s15^2*s23^2*s34^2 + 3*mhsq*s23^3*s34^2 + mvsq*s23^3*s34^2 -
      5*s12*s23^3*s34^2 - 4*s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 + s12^3*s34^3 + 2*mvsq*s12*s15*s34^3 + 5*s12^2*s15*s34^3 + 3*s12*s15^2*s34^3 -
      2*mvsq*s12*s23*s34^3 - 6*s12^2*s23*s34^3 - mvsq*s15*s23*s34^3 - 3*s12*s15*s23*s34^3 + 3*s15^2*s23*s34^3 + mhsq*s23^2*s34^3 + 2*mvsq*s23^2*s34^3 - 5*s12*s23^2*s34^3 -
      8*s15*s23^2*s34^3 + 2*s23^3*s34^3 - 2*s12^2*s34^4 - 3*s12*s15*s34^4 + mvsq*s23*s34^4 + s12*s23*s34^4 - 3*s15*s23*s34^4 + 3*s23^2*s34^4 + s12*s34^5 + s23*s34^5 +
      mvsq*s12^2*s15*s23*s45 - 3*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 + mvsq*s12*s15^2*s23*s45 - 7*s12^2*s15^2*s23*s45 - mvsq*s15^3*s23*s45 - 4*s12*s15^3*s23*s45 +
      2*mhsq*mvsq*s12*s23^2*s45 + 3*s12^3*s23^2*s45 - 4*mhsq*s12*s15*s23^2*s45 + 2*mvsq*s12*s15*s23^2*s45 + 4*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 +
      4*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + 2*mhsq*mvsq*s23^3*s45 + 4*mhsq*s12*s23^3*s45 - mvsq*s12*s23^3*s45 + 3*s12^2*s23^3*s45 - 2*mvsq*s15*s23^3*s45 +
      3*s12*s15*s23^3*s45 + 2*s15^2*s23^3*s45 + 2*mhsq*s23^4*s45 + s12*s23^4*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 + 3*mhsq*s12^2*s15*s34*s45 - 2*mvsq*s12^2*s15*s34*s45 +
      s12^3*s15*s34*s45 + mhsq*mvsq*s15^2*s34*s45 + mvsq^2*s15^2*s34*s45 + 2*mhsq*s12*s15^2*s34*s45 - 3*mvsq*s12*s15^2*s34*s45 - s12^2*s15^2*s34*s45 -
      2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 3*mhsq*s12^2*s23*s34*s45 + 2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 -
      2*mvsq*s12*s15*s23*s34*s45 + 17*s12^2*s15*s23*s34*s45 + 3*mvsq*s15^2*s23*s34*s45 + 18*s12*s15^2*s23*s34*s45 + s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
      4*mhsq*s12*s23^2*s34*s45 - mvsq*s12*s23^2*s34*s45 - 6*s12^2*s23^2*s34*s45 + 3*mhsq*s15*s23^2*s34*s45 - 6*mvsq*s15*s23^2*s34*s45 - 3*s12*s15*s23^2*s34*s45 +
      6*s15^2*s23^2*s34*s45 + mhsq*s23^3*s34*s45 + mvsq*s23^3*s34*s45 - 4*s12*s23^3*s34*s45 - 4*s15*s23^3*s34*s45 - s23^4*s34*s45 - 2*mhsq*mvsq*s12*s34^2*s45 -
      3*mhsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 2*mhsq*mvsq*s15*s34^2*s45 - mvsq^2*s15*s34^2*s45 - 4*mhsq*s12*s15*s34^2*s45 + 2*mvsq*s12*s15*s34^2*s45 +
      s12^2*s15*s34^2*s45 + 3*mvsq*s15^2*s34^2*s45 + 6*s12*s15^2*s34^2*s45 + s15^3*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 + mvsq*s12*s23*s34^2*s45 - 9*s12^2*s23*s34^2*s45 -
      mvsq*s15*s23*s34^2*s45 - 24*s12*s15*s23*s34^2*s45 - 5*s15^2*s23*s34^2*s45 - mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + 3*s12*s23^2*s34^2*s45 -
      4*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 6*s12*s15*s34^3*s45 - 3*s15^2*s34^3*s45 -
      mvsq*s23*s34^3*s45 + 10*s12*s23*s34^3*s45 + 7*s15*s23*s34^3*s45 - mvsq*s34^4*s45 + 2*s12*s34^4*s45 + 3*s15*s34^4*s45 - 3*s23*s34^4*s45 - s34^5*s45 -
      2*mvsq*s12*s15*s23*s45^2 + 3*s12^2*s15*s23*s45^2 - 2*mvsq*s15^2*s23*s45^2 + 5*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 - 3*s12^2*s23^2*s45^2 +
      2*mhsq*s15*s23^2*s45^2 - 2*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*s23^3*s45^2 - 3*s12*s23^3*s45^2 - s23^4*s45^2 - mhsq*mvsq*s15*s34*s45^2 -
      3*mhsq*s12*s15*s34*s45^2 + mvsq*s12*s15*s34*s45^2 - 3*s12^2*s15*s34*s45^2 - mhsq*s15^2*s34*s45^2 - s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 3*mhsq*s12*s23*s34*s45^2 +
      mhsq*s15*s23*s34*s45^2 + 4*mvsq*s15*s23*s34*s45^2 - 10*s12*s15*s23*s34*s45^2 - 9*s15^2*s23*s34*s45^2 - 2*mhsq*s23^2*s34*s45^2 - mvsq*s23^2*s34*s45^2 +
      3*s12*s23^2*s34*s45^2 + 4*s15*s23^2*s34*s45^2 + mhsq*mvsq*s34^2*s45^2 + 3*mhsq*s12*s34^2*s45^2 + 3*s12^2*s34^2*s45^2 + 2*mhsq*s15*s34^2*s45^2 +
      mvsq*s15*s34^2*s45^2 + 4*s12*s15*s34^2*s45^2 - 2*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*mvsq*s23*s34^2*s45^2 + 3*s12*s23*s34^2*s45^2 + 11*s15*s23*s34^2*s45^2 -
      3*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - mvsq*s34^3*s45^2 - 3*s12*s34^3*s45^2 + s15*s34^3*s45^2 - 4*s23*s34^3*s45^2 + mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 -
      s15^2*s23*s45^3 + s12*s23^2*s45^3 + s23^3*s45^3 + mhsq*s15*s34*s45^3 + 3*s12*s15*s34*s45^3 + s15^2*s34*s45^3 - mhsq*s23*s34*s45^3 - 2*s12*s23*s34*s45^3 +
      s15*s23*s34*s45^3 - mhsq*s34^2*s45^3 - 3*s12*s34^2*s45^3 - 3*s15*s34^2*s45^3 + s23*s34^2*s45^3 + 2*s34^3*s45^3 - s15*s34*s45^4 + s23*s34*s45^4 + s34^2*s45^4),
    (q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + 2*mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - 3*mvsq*s12^3*s15^2 - 2*s12^4*s15^2 + mhsq*mvsq*s12*s15^3 -
       2*mhsq*s12^2*s15^3 - 3*mvsq*s12^2*s15^3 - mhsq*s12*s15^4 - mvsq*s12*s15^4 + 2*s12^2*s15^4 + s12*s15^5 + mvsq*s12^4*s23 + s12^5*s23 + 4*mvsq*s12^3*s15*s23 +
       2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 4*mvsq*s12^2*s15^2*s23 - s12^3*s15^2*s23 - 2*mhsq*s12*s15^3*s23 + mvsq*s12*s15^3*s23 - 2*s12^2*s15^3*s23 - mhsq*s15^4*s23 +
       s12*s15^4*s23 + s15^5*s23 + mhsq*s12^3*s23^2 - mvsq*s12^3*s23^2 + mhsq*mvsq*s12*s15*s23^2 + 3*mhsq*s12^2*s15*s23^2 + 2*s12^3*s15*s23^2 + mhsq*mvsq*s15^2*s23^2 +
       2*mhsq*s12*s15^2*s23^2 + mvsq*s12*s15^2*s23^2 - 3*s12*s15^3*s23^2 - s15^4*s23^2 - mhsq*mvsq*s12*s23^3 - mvsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 +
       2*mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + 2*mhsq*s15^2*s23^3 - s15^3*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 +
       s12^5*s34 - 4*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + 3*mvsq*s12^3*s15*s34 + 6*s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 + 6*mhsq*s12^2*s15^2*s34 +
       6*mvsq*s12^2*s15^2*s34 + 6*s12^3*s15^2*s34 + 4*mhsq*s12*s15^3*s34 + 3*mvsq*s12*s15^3*s34 - 2*s12^2*s15^3*s34 - 3*s12*s15^4*s34 - 4*mvsq*s12^3*s23*s34 -
       4*s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 10*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 + 6*mhsq*s12*s15^2*s23*s34 - 6*mvsq*s12*s15^2*s23*s34 +
       5*s12^2*s15^2*s23*s34 + 4*mhsq*s15^3*s23*s34 - mvsq*s15^3*s23*s34 - 3*s15^4*s23*s34 - mhsq*mvsq*s12*s23^2*s34 - 3*mhsq*s12^2*s23^2*s34 + 2*mvsq*s12^2*s23^2*s34 -
       3*s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 - 4*mhsq*s12*s15*s23^2*s34 - 7*s12^2*s15*s23^2*s34 + s12*s15^2*s23^2*s34 + 2*s15^3*s23^2*s34 + mhsq*mvsq*s23^3*s34 -
       2*mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 - 4*mhsq*s15*s23^3*s34 + mvsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + 2*s15^2*s23^3*s34 +
       mhsq*s23^4*s34 - s15*s23^4*s34 + 2*mhsq*mvsq*s12^2*s34^2 - mhsq*s12^3*s34^2 - 4*s12^4*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 - 6*mhsq*s12^2*s15*s34^2 -
       3*mvsq*s12^2*s15*s34^2 - 12*s12^3*s15*s34^2 - 6*mhsq*s12*s15^2*s34^2 - 3*mvsq*s12*s15^2*s34^2 - 6*s12^2*s15^2*s34^2 + 2*s12*s15^3*s34^2 - mhsq*s12^2*s23*s34^2 +
       6*mvsq*s12^2*s23*s34^2 + 4*s12^3*s23*s34^2 - 6*mhsq*s12*s15*s23*s34^2 + 9*mvsq*s12*s15*s23*s34^2 - 4*s12^2*s15*s23*s34^2 - 6*mhsq*s15^2*s23*s34^2 +
       3*mvsq*s15^2*s23*s34^2 - 6*s12*s15^2*s23*s34^2 + 2*s15^3*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 + 2*mhsq*s12*s23^2*s34^2 - mvsq*s12*s23^2*s34^2 + 7*s12^2*s23^2*s34^2 +
       7*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - mvsq*s23^3*s34^2 - s12*s23^3*s34^2 - s15*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 + 2*mhsq*s12^2*s34^3 + 6*s12^3*s34^3 +
       4*mhsq*s12*s15*s34^3 + mvsq*s12*s15*s34^3 + 10*s12^2*s15*s34^3 + 2*s12*s15^2*s34^3 + 2*mhsq*s12*s23*s34^3 - 4*mvsq*s12*s23*s34^3 + s12^2*s23*s34^3 +
       4*mhsq*s15*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + 8*s12*s15*s23*s34^3 + 2*s15^2*s23*s34^3 - 5*s12*s23^2*s34^3 - 2*s15*s23^2*s34^3 - mhsq*s12*s34^4 - 4*s12^2*s34^4 -
       3*s12*s15*s34^4 - mhsq*s23*s34^4 + mvsq*s23*s34^4 - 3*s12*s23*s34^4 - 3*s15*s23*s34^4 + s23^2*s34^4 + s12*s34^5 + s23*s34^5 - 3*mhsq*mvsq*s12^2*s15*s45 -
       mvsq^2*s12^2*s15*s45 + mvsq*s12^3*s15*s45 + 4*s12^4*s15*s45 - 4*mhsq*mvsq*s12*s15^2*s45 - mvsq^2*s12*s15^2*s45 + 3*mhsq*s12^2*s15^2*s45 + 5*mvsq*s12^2*s15^2*s45 +
       8*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 + 4*mhsq*s12*s15^3*s45 + 5*mvsq*s12*s15^3*s45 + 2*s12^2*s15^3*s45 + mhsq*s15^4*s45 + mvsq*s15^4*s45 - 3*s12*s15^4*s45 -
       s15^5*s45 + mvsq^2*s12^2*s23*s45 - 2*mvsq*s12^3*s23*s45 - 4*s12^4*s23*s45 + 2*mvsq^2*s12*s15*s23*s45 - 10*mvsq*s12^2*s15*s23*s45 - 8*s12^3*s15*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 10*mvsq*s12*s15^2*s23*s45 + 2*s12^2*s15^2*s23*s45 + 2*mhsq*s15^3*s23*s45 - mvsq*s15^3*s23*s45 + 6*s12*s15^3*s23*s45 -
       mvsq^2*s12*s23^2*s45 - 3*mhsq*s12^2*s23^2*s45 + 3*mvsq*s12^2*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - 6*mhsq*s12*s15*s23^2*s45 + 3*mvsq*s12*s15*s23^2*s45 -
       6*s12^2*s15*s23^2*s45 - 2*mhsq*s15^2*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 - 3*s12*s15^2*s23^2*s45 + 3*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mvsq*s12*s23^3*s45 +
       2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + mhsq*s23^4*s45 + 3*mhsq*mvsq*s12^2*s34*s45 + 2*mvsq*s12^3*s34*s45 -
       4*s12^4*s34*s45 + 8*mhsq*mvsq*s12*s15*s34*s45 + mvsq^2*s12*s15*s34*s45 - 6*mhsq*s12^2*s15*s34*s45 - 22*s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 -
       12*mhsq*s12*s15^2*s34*s45 - 6*mvsq*s12*s15^2*s34*s45 - 21*s12^2*s15^2*s34*s45 - 4*mhsq*s15^3*s34*s45 - 2*mvsq*s15^3*s34*s45 + s12*s15^3*s34*s45 + 3*s15^4*s34*s45 -
       2*mvsq^2*s12*s23*s34*s45 + 7*mvsq*s12^2*s23*s34*s45 + 14*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 19*mvsq*s12*s15*s23*s34*s45 +
       10*s12^2*s15*s23*s34*s45 - 6*mhsq*s15^2*s23*s34*s45 + 6*mvsq*s15^2*s23*s34*s45 - 13*s12*s15^2*s23*s34*s45 - 3*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 +
       mvsq^2*s23^2*s34*s45 + 6*mhsq*s12*s23^2*s34*s45 - 6*mvsq*s12*s23^2*s34*s45 + 7*s12^2*s23^2*s34*s45 + 4*mhsq*s15*s23^2*s34*s45 - mvsq*s15*s23^2*s34*s45 +
       15*s12*s15*s23^2*s34*s45 - s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - mvsq*s23^3*s34*s45 - 3*s12*s23^3*s34*s45 + s15*s23^3*s34*s45 - 4*mhsq*mvsq*s12*s34^2*s45 +
       3*mhsq*s12^2*s34^2*s45 - 5*mvsq*s12^2*s34^2*s45 + 14*s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 + 12*mhsq*s12*s15*s34^2*s45 - 3*mvsq*s12*s15*s34^2*s45 +
       36*s12^2*s15*s34^2*s45 + 6*mhsq*s15^2*s34^2*s45 + 15*s12*s15^2*s34^2*s45 - 2*s15^3*s34^2*s45 + mvsq^2*s23*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 -
       9*mvsq*s12*s23*s34^2*s45 - 12*s12^2*s23*s34^2*s45 + 6*mhsq*s15*s23*s34^2*s45 - 9*mvsq*s15*s23*s34^2*s45 + 8*s12*s15*s23*s34^2*s45 + 9*s15^2*s23*s34^2*s45 -
       2*mhsq*s23^2*s34^2*s45 + 3*mvsq*s23^2*s34^2*s45 - 12*s12*s23^2*s34^2*s45 - 7*s15*s23^2*s34^2*s45 + s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - 4*mhsq*s12*s34^3*s45 +
       4*mvsq*s12*s34^3*s45 - 17*s12^2*s34^3*s45 - 4*mhsq*s15*s34^3*s45 + 2*mvsq*s15*s34^3*s45 - 21*s12*s15*s34^3*s45 - 2*s15^2*s34^3*s45 - 2*mhsq*s23*s34^3*s45 +
       4*mvsq*s23*s34^3*s45 - s12*s23*s34^3*s45 - 9*s15*s23*s34^3*s45 + 5*s23^2*s34^3*s45 + mhsq*s34^4*s45 - mvsq*s34^4*s45 + 8*s12*s34^4*s45 + 3*s15*s34^4*s45 +
       3*s23*s34^4*s45 - s34^5*s45 + 3*mhsq*mvsq*s12*s15*s45^2 + 2*mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 6*s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 +
       mvsq^2*s15^2*s45^2 - 3*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 - 12*s12^2*s15^2*s45^2 - 2*mhsq*s15^3*s45^2 - 2*mvsq*s15^3*s45^2 - 4*s12*s15^3*s45^2 +
       s15^4*s45^2 - 2*mvsq^2*s12*s23*s45^2 + 6*s12^3*s23*s45^2 - 2*mvsq^2*s15*s23*s45^2 + 8*mvsq*s12*s15*s23*s45^2 + 12*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 +
       6*mvsq*s15^2*s23*s45^2 - s12*s15^2*s23*s45^2 - 4*s15^3*s23*s45^2 + mvsq^2*s23^2*s45^2 + 3*mhsq*s12*s23^2*s45^2 - 3*mvsq*s12*s23^2*s45^2 + 3*mhsq*s15*s23^2*s45^2 -
       3*mvsq*s15*s23^2*s45^2 + 6*s12*s15*s23^2*s45^2 + 3*s15^2*s23^2*s45^2 - s12*s23^3*s45^2 - 3*mhsq*mvsq*s12*s34*s45^2 - 6*mvsq*s12^2*s34*s45^2 + 6*s12^3*s34*s45^2 -
       4*mhsq*mvsq*s15*s34*s45^2 - mvsq^2*s15*s34*s45^2 + 6*mhsq*s12*s15*s34*s45^2 - 9*mvsq*s12*s15*s34*s45^2 + 30*s12^2*s15*s34*s45^2 + 6*mhsq*s15^2*s34*s45^2 +
       24*s12*s15^2*s34*s45^2 + s15^3*s34*s45^2 + 2*mvsq^2*s23*s34*s45^2 - 2*mvsq*s12*s23*s34*s45^2 - 18*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 -
       9*mvsq*s15*s23*s34*s45^2 - 11*s12*s15*s23*s34*s45^2 + 8*s15^2*s23*s34*s45^2 - 3*mhsq*s23^2*s34*s45^2 + 4*mvsq*s23^2*s34*s45^2 - 5*s12*s23^2*s34*s45^2 -
       8*s15*s23^2*s34*s45^2 + s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 - 3*mhsq*s12*s34^2*s45^2 + 10*mvsq*s12*s34^2*s45^2 - 18*s12^2*s34^2*s45^2 -
       6*mhsq*s15*s34^2*s45^2 + 6*mvsq*s15*s34^2*s45^2 - 36*s12*s15*s34^2*s45^2 - 9*s15^2*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 + 3*mvsq*s23*s34^2*s45^2 +
       12*s12*s23*s34^2*s45^2 - 4*s15*s23*s34^2*s45^2 + 5*s23^2*s34^2*s45^2 + 2*mhsq*s34^3*s45^2 - 4*mvsq*s34^3*s45^2 + 16*s12*s34^3*s45^2 + 11*s15*s34^3*s45^2 -
       4*s34^4*s45^2 - mhsq*mvsq*s15*s45^3 - mvsq^2*s15*s45^3 - 5*mvsq*s12*s15*s45^3 + 4*s12^2*s15*s45^3 + mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 + 8*s12*s15^2*s45^3 +
       2*s15^3*s45^3 + mvsq^2*s23*s45^3 + 2*mvsq*s12*s23*s45^3 - 4*s12^2*s23*s45^3 - 2*mvsq*s15*s23*s45^3 - 8*s12*s15*s23*s45^3 - mhsq*s23^2*s45^3 + mvsq*s23^2*s45^3 -
       2*s15*s23^2*s45^3 + mhsq*mvsq*s34*s45^3 + 6*mvsq*s12*s34*s45^3 - 4*s12^2*s34*s45^3 - 2*mhsq*s15*s34*s45^3 + 6*mvsq*s15*s34*s45^3 - 18*s12*s15*s34*s45^3 -
       9*s15^2*s34*s45^3 - mvsq*s23*s34*s45^3 + 10*s12*s23*s34*s45^3 + 4*s15*s23*s34*s45^3 + s23^2*s34*s45^3 + mhsq*s34^2*s45^3 - 5*mvsq*s34^2*s45^3 + 10*s12*s34^2*s45^3 +
       12*s15*s34^2*s45^3 - 4*s23*s34^2*s45^3 - 5*s34^3*s45^3 + 2*mvsq*s15*s45^4 - s12*s15*s45^4 - 2*s15^2*s45^4 - mvsq*s23*s45^4 + s12*s23*s45^4 + 2*s15*s23*s45^4 -
       2*mvsq*s34*s45^4 + s12*s34*s45^4 + 4*s15*s34*s45^4 - 2*s23*s34*s45^4 - 2*s34^2*s45^4))/2,
    -(q15*q17*(mhsq*mvsq*s12^3*s15 - mvsq*s12^4*s15 - s12^5*s15 + mhsq*mvsq*s12^2*s15^2 - mhsq*s12^3*s15^2 - mvsq*s12^3*s15^2 - mhsq*s12^2*s15^3 + 2*s12^3*s15^3 +
       s12^2*s15^4 + mvsq*s12^4*s23 + s12^5*s23 + mvsq*s12^3*s15*s23 - s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 - 2*s12^3*s15^2*s23 - mhsq*s12*s15^3*s23 + s12^2*s15^3*s23 +
       s12*s15^4*s23 + mhsq*s12^3*s23^2 + s12^4*s23^2 - mhsq*mvsq*s12*s15*s23^2 + mhsq*s12^2*s15*s23^2 + mvsq*s12^2*s15*s23^2 - mhsq*mvsq*s15^2*s23^2 +
       mvsq*s12*s15^2*s23^2 - 3*s12^2*s15^2*s23^2 - 2*s12*s15^3*s23^2 + mhsq*s12^2*s23^3 - mvsq*s12^2*s23^3 + mhsq*s12*s15*s23^3 - mvsq*s12*s15*s23^3 + s12^2*s15*s23^3 -
       s15^3*s23^3 + s12*s15*s23^4 + s15^2*s23^4 - mhsq*mvsq*s12^3*s34 + s12^5*s34 - 2*mhsq*mvsq*s12^2*s15*s34 + 2*mhsq*s12^3*s15*s34 + mvsq*s12^3*s15*s34 +
       2*s12^4*s15*s34 + 3*mhsq*s12^2*s15^2*s34 - 3*s12^3*s15^2*s34 - 3*s12^2*s15^3*s34 - 2*mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 -
       mvsq*s12^2*s15*s23*s34 + 4*s12^3*s15*s23*s34 + 3*mhsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 - 2*s12*s15^3*s23*s34 + mhsq*mvsq*s12*s23^2*s34 -
       mhsq*s12^2*s23^2*s34 - 3*s12^3*s23^2*s34 + 2*mhsq*mvsq*s15*s23^2*s34 - mvsq*s12*s15*s23^2*s34 + s12^2*s15*s23^2*s34 + 5*s12*s15^2*s23^2*s34 + s15^3*s23^2*s34 -
       mhsq*s12*s23^3*s34 + 2*mvsq*s12*s23^3*s34 - s12^2*s23^3*s34 + mvsq*s15*s23^3*s34 - 2*s12*s15*s23^3*s34 + s15^2*s23^3*s34 - s15*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 -
       mhsq*s12^3*s34^2 - 2*s12^4*s34^2 - 3*mhsq*s12^2*s15*s34^2 + 3*s12^2*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + mvsq*s12^2*s23*s34^2 - 2*s12^3*s23*s34^2 -
       3*mhsq*s12*s15*s23*s34^2 - 5*s12^2*s15*s23*s34^2 - mhsq*mvsq*s23^2*s34^2 + 2*s12^2*s23^2*s34^2 - 4*s12*s15*s23^2*s34^2 - 3*s15^2*s23^2*s34^2 - mvsq*s23^3*s34^2 +
       2*s12*s23^3*s34^2 + s15*s23^3*s34^2 + mhsq*s12^2*s34^3 + s12^3*s34^3 - s12^2*s15*s34^3 + mhsq*s12*s23*s34^3 + 3*s12^2*s23*s34^3 + 2*s12*s15*s23*s34^3 +
       s12*s23^2*s34^3 + 3*s15*s23^2*s34^3 - s23^3*s34^3 - s12*s23*s34^4 - s23^2*s34^4 - 2*mhsq*mvsq*s12^2*s15*s45 - mvsq^2*s12^2*s15*s45 + 3*s12^4*s15*s45 -
       mhsq*mvsq*s12*s15^2*s45 + 2*mhsq*s12^2*s15^2*s45 + mvsq*s12^2*s15^2*s45 + s12^3*s15^2*s45 + mhsq*s12*s15^3*s45 - 3*s12^2*s15^3*s45 - s12*s15^4*s45 +
       mvsq^2*s12^2*s23*s45 - mvsq*s12^3*s23*s45 - 3*s12^4*s23*s45 + mvsq^2*s12*s15*s23*s45 - 3*mvsq*s12^2*s15*s23*s45 + s12^3*s15*s23*s45 + mhsq*s12*s15^2*s23*s45 +
       5*s12^2*s15^2*s23*s45 + mvsq*s15^3*s23*s45 + s12*s15^3*s23*s45 + mhsq*mvsq*s12*s23^2*s45 - mvsq^2*s12*s23^2*s45 - 2*mhsq*s12^2*s23^2*s45 + mvsq*s12^2*s23^2*s45 -
       2*s12^3*s23^2*s45 + 2*mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 - 2*s12^2*s15*s23^2*s45 - 2*mvsq*s15^2*s23^2*s45 + 2*s12*s15^2*s23^2*s45 +
       2*s15^3*s23^2*s45 - mhsq*s12*s23^3*s45 + mvsq*s12*s23^3*s45 + 2*mvsq*s15*s23^3*s45 - 2*s12*s15*s23^3*s45 - 2*s15^2*s23^3*s45 + 2*mhsq*mvsq*s12^2*s34*s45 +
       2*mvsq*s12^3*s34*s45 - 3*s12^4*s34*s45 + 2*mhsq*mvsq*s12*s15*s34*s45 - 4*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - 6*s12^3*s15*s34*s45 -
       3*mhsq*s12*s15^2*s34*s45 + mvsq*s12*s15^2*s34*s45 + 4*s12^2*s15^2*s34*s45 + 3*s12*s15^3*s34*s45 - mvsq^2*s12*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       3*s12^3*s23*s34*s45 - 2*mhsq*s12*s15*s23*s34*s45 - 8*s12^2*s15*s23*s34*s45 - 2*mvsq*s15^2*s23*s34*s45 - 6*s12*s15^2*s23*s34*s45 - s15^3*s23*s34*s45 -
       2*mhsq*mvsq*s23^2*s34*s45 + mvsq^2*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 + 5*s12^2*s23^2*s34*s45 + s12*s15*s23^2*s34*s45 -
       4*s15^2*s23^2*s34*s45 - mvsq*s23^3*s34*s45 + s12*s23^3*s34*s45 + 3*s15*s23^3*s34*s45 - mhsq*mvsq*s12*s34^2*s45 + 2*mhsq*s12^2*s34^2*s45 - 3*mvsq*s12^2*s34^2*s45 +
       5*s12^3*s34^2*s45 + 3*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 + s12^2*s15*s34^2*s45 - 3*s12*s15^2*s34^2*s45 + mhsq*s12*s23*s34^2*s45 +
       3*s12^2*s23*s34^2*s45 + mvsq*s15*s23*s34^2*s45 + 9*s12*s15*s23*s34^2*s45 + 3*s15^2*s23*s34^2*s45 + 2*mvsq*s23^2*s34^2*s45 - 3*s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 - mhsq*s12*s34^3*s45 + mvsq*s12*s34^3*s45 - 2*s12^2*s34^3*s45 + s12*s15*s34^3*s45 - 4*s12*s23*s34^3*s45 -
       3*s15*s23*s34^3*s45 + s23*s34^4*s45 + mhsq*mvsq*s12*s15*s45^2 + mvsq^2*s12*s15*s45^2 + 3*mvsq*s12^2*s15*s45^2 - 3*s12^3*s15*s45^2 - mhsq*s12*s15^2*s45^2 -
       2*s12^2*s15^2*s45^2 + s12*s15^3*s45^2 - mvsq^2*s12*s23*s45^2 - mvsq*s12^2*s23*s45^2 + 3*s12^3*s23*s45^2 - mvsq^2*s15*s23*s45^2 + mvsq*s12*s15*s23*s45^2 +
       s12^2*s15*s23*s45^2 - 3*s12*s15^2*s23*s45^2 - s15^3*s23*s45^2 - mhsq*mvsq*s23^2*s45^2 + mvsq^2*s23^2*s45^2 + mhsq*s12*s23^2*s45^2 - mvsq*s12*s23^2*s45^2 +
       s12^2*s23^2*s45^2 - 2*mvsq*s15*s23^2*s45^2 + 2*s12*s15*s23^2*s45^2 + s15^2*s23^2*s45^2 - mhsq*mvsq*s12*s34*s45^2 - 4*mvsq*s12^2*s34*s45^2 + 3*s12^3*s34*s45^2 +
       2*mhsq*s12*s15*s34*s45^2 - 3*mvsq*s12*s15*s34*s45^2 + 6*s12^2*s15*s34*s45^2 - s12*s15^2*s34*s45^2 + 2*mvsq*s12*s23*s34*s45^2 - 3*s12^2*s23*s34*s45^2 +
       mvsq*s15*s23*s34*s45^2 + 4*s12*s15*s23*s34*s45^2 + 3*s15^2*s23*s34*s45^2 + 2*mvsq*s23^2*s34*s45^2 - 2*s12*s23^2*s34*s45^2 - 2*s15*s23^2*s34*s45^2 -
       mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 - 4*s12^2*s34^2*s45^2 - s12*s15*s34^2*s45^2 - mvsq*s23*s34^2*s45^2 - s12*s23*s34^2*s45^2 - 3*s15*s23*s34^2*s45^2 +
       s23^2*s34^2*s45^2 + s12*s34^3*s45^2 + s23*s34^3*s45^2 - 2*mvsq*s12*s15*s45^3 + s12^2*s15*s45^3 + s12*s15^2*s45^3 + mvsq*s12*s23*s45^3 - s12^2*s23*s45^3 +
       mvsq*s15*s23*s45^3 - s12*s15*s23*s45^3 + 2*mvsq*s12*s34*s45^3 - s12^2*s34*s45^3 - 2*s12*s15*s34*s45^3 - mvsq*s23*s34*s45^3 + s12*s23*s34*s45^3 + s12*s34^2*s45^3)),
    (q14*q16*(mvsq*s12^4*s15 + mhsq*mvsq*s12^2*s15^2 + mhsq*s12^3*s15^2 - s12^4*s15^2 + mhsq*mvsq*s12*s15^3 + mhsq*s12^2*s15^3 - 2*mvsq*s12^2*s15^3 - s12^3*s15^3 -
       mvsq*s12*s15^4 - mvsq*s12^4*s23 - mhsq*s12^3*s15*s23 + mvsq*s12^3*s15*s23 + 2*s12^4*s15*s23 - mhsq*s12^2*s15^2*s23 + 3*mvsq*s12^2*s15^2*s23 + s12^3*s15^2*s23 +
       mvsq*s12*s15^3*s23 - s12^2*s15^3*s23 - mhsq*mvsq*s12^2*s23^2 - mvsq*s12^3*s23^2 - s12^4*s23^2 + mhsq*s12^2*s15*s23^2 - mvsq*s12^2*s15*s23^2 + s12^3*s15*s23^2 +
       mhsq*mvsq*s15^2*s23^2 + 2*s12^2*s15^2*s23^2 - mhsq*s15^3*s23^2 - mhsq*mvsq*s12*s23^3 - mhsq*s12^2*s23^3 - s12^3*s23^3 - mhsq*mvsq*s15*s23^3 + mhsq*s12*s15*s23^3 -
       s12^2*s15*s23^3 + 2*mhsq*s15^2*s23^3 - mhsq*s12*s23^4 - mhsq*s15*s23^4 - mvsq*s12^4*s34 - 2*mhsq*mvsq*s12^2*s15*s34 - 2*mhsq*s12^3*s15*s34 - 2*mvsq*s12^3*s15*s34 +
       s12^4*s15*s34 - 3*mhsq*mvsq*s12*s15^2*s34 - 3*mhsq*s12^2*s15^2*s34 + 3*mvsq*s12^2*s15^2*s34 + 2*s12^3*s15^2*s34 + 3*mvsq*s12*s15^3*s34 + mhsq*s12^3*s23*s34 +
       mvsq*s12^3*s23*s34 - s12^4*s23*s34 + 2*mhsq*s12^2*s15*s23*s34 - 5*mvsq*s12^2*s15*s23*s34 - 3*s12^3*s15*s23*s34 - 5*mvsq*s12*s15^2*s23*s34 + s12^2*s15^2*s23*s34 -
       mvsq*s15^3*s23*s34 - mhsq*s12^2*s23^2*s34 + 3*mvsq*s12^2*s23^2*s34 + s12^3*s23^2*s34 - 2*mhsq*mvsq*s15*s23^2*s34 + 3*mvsq*s12*s15*s23^2*s34 -
       3*s12^2*s15*s23^2*s34 + 3*mhsq*s15^2*s23^2*s34 + mvsq*s15^2*s23^2*s34 - s12*s15^2*s23^2*s34 + mhsq*mvsq*s23^3*s34 - mhsq*s12*s23^3*s34 + 2*s12^2*s23^3*s34 -
       4*mhsq*s15*s23^3*s34 + s12*s15*s23^3*s34 + mhsq*s23^4*s34 + mhsq*mvsq*s12^2*s34^2 + mhsq*s12^3*s34^2 + 2*mvsq*s12^3*s34^2 + 3*mhsq*mvsq*s12*s15*s34^2 +
       3*mhsq*s12^2*s15*s34^2 - s12^3*s15*s34^2 - 3*mvsq*s12*s15^2*s34^2 - mhsq*s12^2*s23*s34^2 + 2*mvsq*s12^2*s23*s34^2 + 2*s12^3*s23*s34^2 + 7*mvsq*s12*s15*s23*s34^2 +
       s12^2*s15*s23*s34^2 + 3*mvsq*s15^2*s23*s34^2 + mhsq*mvsq*s23^2*s34^2 - 3*mvsq*s12*s23^2*s34^2 + s12^2*s23^2*s34^2 - 3*mhsq*s15*s23^2*s34^2 -
       2*mvsq*s15*s23^2*s34^2 + 2*s12*s15*s23^2*s34^2 + 2*mhsq*s23^3*s34^2 - s12*s23^3*s34^2 - mhsq*mvsq*s12*s34^3 - mhsq*s12^2*s34^3 - mvsq*s12^2*s34^3 +
       mvsq*s12*s15*s34^3 - 3*mvsq*s12*s23*s34^3 - s12^2*s23*s34^3 - 3*mvsq*s15*s23*s34^3 + mhsq*s23^2*s34^3 + mvsq*s23^2*s34^3 - s12*s23^2*s34^3 + mvsq*s23*s34^4 -
       mhsq*mvsq*s12^2*s15*s45 - mhsq*s12^3*s15*s45 - 2*mvsq*s12^3*s15*s45 - 3*mhsq*mvsq*s12*s15^2*s45 + mvsq^2*s12*s15^2*s45 - 4*mhsq*s12^2*s15^2*s45 +
       2*mvsq*s12^2*s15^2*s45 + 2*s12^3*s15^2*s45 - mhsq*mvsq*s15^3*s45 - 2*mhsq*s12*s15^3*s45 + 2*mvsq*s12*s15^3*s45 + s12^2*s15^3*s45 + mvsq*s15^4*s45 + s12*s15^4*s45 +
       mhsq*s12^3*s23*s45 + 2*mvsq*s12^3*s23*s45 + 4*mhsq*s12^2*s15*s23*s45 - 4*mvsq*s12^2*s15*s23*s45 - 5*s12^3*s15*s23*s45 + mvsq^2*s15^2*s23*s45 +
       2*mhsq*s12*s15^2*s23*s45 - 3*mvsq*s12*s15^2*s23*s45 - 2*s12^2*s15^2*s23*s45 - 3*mvsq*s15^3*s23*s45 - 2*s12*s15^3*s23*s45 + s15^4*s23*s45 + mhsq*mvsq*s12*s23^2*s45 +
       2*mvsq*s12^2*s23^2*s45 + 3*s12^3*s23^2*s45 - mhsq*mvsq*s15*s23^2*s45 - mhsq*s12*s15*s23^2*s45 + mvsq*s12*s15*s23^2*s45 - s12^2*s15*s23^2*s45 +
       mhsq*s15^2*s23^2*s45 + 2*mvsq*s15^2*s23^2*s45 - 2*s15^3*s23^2*s45 + mhsq*mvsq*s23^3*s45 + mhsq*s12*s23^3*s45 + 2*s12^2*s23^3*s45 - 2*mhsq*s15*s23^3*s45 +
       s12*s15*s23^3*s45 + s15^2*s23^3*s45 + mhsq*s23^4*s45 + mhsq*mvsq*s12^2*s34*s45 + mhsq*s12^3*s34*s45 + 3*mvsq*s12^3*s34*s45 + 6*mhsq*mvsq*s12*s15*s34*s45 -
       2*mvsq^2*s12*s15*s34*s45 + 8*mhsq*s12^2*s15*s34*s45 + 2*mvsq*s12^2*s15*s34*s45 - s12^3*s15*s34*s45 + 3*mhsq*mvsq*s15^2*s34*s45 - mvsq^2*s15^2*s34*s45 +
       6*mhsq*s12*s15^2*s34*s45 - 2*mvsq*s12*s15^2*s34*s45 - 2*mvsq*s15^3*s34*s45 - 2*s12*s15^3*s34*s45 - 4*mhsq*s12^2*s23*s34*s45 + mvsq*s12^2*s23*s34*s45 +
       2*s12^3*s23*s34*s45 - mvsq^2*s15*s23*s34*s45 - 4*mhsq*s12*s15*s23*s34*s45 + 7*mvsq*s12*s15*s23*s34*s45 + 4*s12^2*s15*s23*s34*s45 + 7*mvsq*s15^2*s23*s34*s45 +
       5*s12*s15^2*s23*s34*s45 - 2*s15^3*s23*s34*s45 + mhsq*mvsq*s23^2*s34*s45 + mhsq*s12*s23^2*s34*s45 - 3*mvsq*s12*s23^2*s34*s45 - 2*s12^2*s23^2*s34*s45 -
       2*mhsq*s15*s23^2*s34*s45 - 3*mvsq*s15*s23^2*s34*s45 - s12*s15*s23^2*s34*s45 + 2*s15^2*s23^2*s34*s45 + 2*mhsq*s23^3*s34*s45 - s12*s23^3*s34*s45 -
       3*mhsq*mvsq*s12*s34^2*s45 + mvsq^2*s12*s34^2*s45 - 4*mhsq*s12^2*s34^2*s45 - 4*mvsq*s12^2*s34^2*s45 - s12^3*s34^2*s45 - 3*mhsq*mvsq*s15*s34^2*s45 +
       2*mvsq^2*s15*s34^2*s45 - 6*mhsq*s12*s15*s34^2*s45 - 2*mvsq*s12*s15*s34^2*s45 - 3*s12^2*s15*s34^2*s45 + 2*mhsq*s12*s23*s34^2*s45 - 4*mvsq*s12*s23*s34^2*s45 -
       2*s12^2*s23*s34^2*s45 - 5*mvsq*s15*s23*s34^2*s45 - 4*s12*s15*s23*s34^2*s45 + mhsq*s23^2*s34^2*s45 + mvsq*s23^2*s34^2*s45 + s12*s23^2*s34^2*s45 +
       2*s15*s23^2*s34^2*s45 - s23^3*s34^2*s45 + mhsq*mvsq*s34^3*s45 - mvsq^2*s34^3*s45 + 2*mhsq*s12*s34^3*s45 + 2*mvsq*s12*s34^3*s45 + 2*s12^2*s34^3*s45 +
       2*mvsq*s15*s34^3*s45 + 2*s12*s15*s34^3*s45 + mvsq*s23*s34^3*s45 + s12*s23*s34^3*s45 + 2*s15*s23*s34^3*s45 - 2*s23^2*s34^3*s45 - mvsq*s34^4*s45 - s12*s34^4*s45 -
       s23*s34^4*s45 + 2*mhsq*mvsq*s12*s15*s45^2 - mvsq^2*s12*s15*s45^2 + 3*mhsq*s12^2*s15*s45^2 + mvsq*s12^2*s15*s45^2 + s12^3*s15*s45^2 + 2*mhsq*mvsq*s15^2*s45^2 -
       mvsq^2*s15^2*s45^2 + 5*mhsq*s12*s15^2*s45^2 - mvsq*s12*s15^2*s45^2 + s12^2*s15^2*s45^2 + mhsq*s15^3*s45^2 - s15^4*s45^2 - 3*mhsq*s12^2*s23*s45^2 - s12^3*s23*s45^2 -
       mvsq^2*s15*s23*s45^2 - 5*mhsq*s12*s15*s23*s45^2 + 3*mvsq*s12*s15*s23*s45^2 + 2*s12^2*s15*s23*s45^2 - mhsq*s15^2*s23*s45^2 + 2*mvsq*s15^2*s23*s45^2 +
       3*s12*s15^2*s23*s45^2 + 2*s15^3*s23*s45^2 - 3*s12^2*s23^2*s45^2 - mvsq*s15*s23^2*s45^2 - 3*s12*s15*s23^2*s45^2 - s15^2*s23^2*s45^2 - 2*mhsq*mvsq*s12*s34*s45^2 +
       mvsq^2*s12*s34*s45^2 - 3*mhsq*s12^2*s34*s45^2 - 3*mvsq*s12^2*s34*s45^2 - s12^3*s34*s45^2 - 4*mhsq*mvsq*s15*s34*s45^2 + 3*mvsq^2*s15*s34*s45^2 -
       10*mhsq*s12*s15*s34*s45^2 - 2*mvsq*s12*s15*s34*s45^2 - 6*s12^2*s15*s34*s45^2 - 3*mhsq*s15^2*s34*s45^2 - 2*mvsq*s15^2*s34*s45^2 - 5*s12*s15^2*s34*s45^2 +
       2*s15^3*s34*s45^2 + 5*mhsq*s12*s23*s34*s45^2 - 3*mvsq*s12*s23*s34*s45^2 + 2*s12^2*s23*s34*s45^2 + 2*mhsq*s15*s23*s34*s45^2 - 2*mvsq*s15*s23*s34*s45^2 -
       s12*s15*s23*s34*s45^2 - 5*s15^2*s23*s34*s45^2 - mvsq*s23^2*s34*s45^2 + 3*s12*s23^2*s34*s45^2 + 5*s15*s23^2*s34*s45^2 - 2*s23^3*s34*s45^2 + 2*mhsq*mvsq*s34^2*s45^2 -
       2*mvsq^2*s34^2*s45^2 + 5*mhsq*s12*s34^2*s45^2 + 3*mvsq*s12*s34^2*s45^2 + 5*s12^2*s34^2*s45^2 + 3*mhsq*s15*s34^2*s45^2 + 4*mvsq*s15*s34^2*s45^2 +
       10*s12*s15*s34^2*s45^2 - mhsq*s23*s34^2*s45^2 - 2*s12*s23*s34^2*s45^2 + 4*s15*s23*s34^2*s45^2 - 4*s23^2*s34^2*s45^2 - mhsq*s34^3*s45^2 - 2*mvsq*s34^3*s45^2 -
       5*s12*s34^3*s45^2 - 2*s15*s34^3*s45^2 - s23*s34^3*s45^2 + s34^4*s45^2 - mhsq*mvsq*s15*s45^3 + mvsq^2*s15*s45^3 - 3*mhsq*s12*s15*s45^3 - 3*s12^2*s15*s45^3 -
       2*mhsq*s15^2*s45^3 - mvsq*s15^2*s45^3 - 4*s12*s15^2*s45^3 + 3*mhsq*s12*s23*s45^3 - 2*mvsq*s12*s23*s45^3 + 3*s12^2*s23*s45^3 + 2*mhsq*s15*s23*s45^3 +
       3*s12*s15*s23*s45^3 - 2*s15^2*s23*s45^3 - mvsq*s23^2*s45^3 + s12*s23^2*s45^3 + 3*s15*s23^2*s45^3 - s23^3*s45^3 + mhsq*mvsq*s34*s45^3 - mvsq^2*s34*s45^3 +
       3*mhsq*s12*s34*s45^3 + mvsq*s12*s34*s45^3 + 3*s12^2*s34*s45^3 + 4*mhsq*s15*s34*s45^3 + 2*mvsq*s15*s34*s45^3 + 11*s12*s15*s34*s45^3 + 3*s15^2*s34*s45^3 -
       2*mhsq*s23*s34*s45^3 + mvsq*s23*s34*s45^3 - 6*s12*s23*s34*s45^3 - 2*s23^2*s34*s45^3 - 2*mhsq*s34^2*s45^3 - mvsq*s34^2*s45^3 - 7*s12*s34^2*s45^3 -
       6*s15*s34^2*s45^3 + 2*s23*s34^2*s45^3 + 3*s34^3*s45^3 + mhsq*s15*s45^4 + 3*s12*s15*s45^4 + 2*s15^2*s45^4 - mhsq*s23*s45^4 + mvsq*s23*s45^4 - 3*s12*s23*s45^4 -
       2*s15*s23*s45^4 - mhsq*s34*s45^4 - 3*s12*s34*s45^4 - 5*s15*s34*s45^4 + 3*s23*s34*s45^4 + 3*s34^2*s45^4 - s15*s45^5 + s23*s45^5 + s34*s45^5))/2,
    -(q14*q15*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(-(mvsq*s12^2*s23) - mvsq*s12*s15*s23 - mhsq*mvsq*s23^2 - mhsq*s12*s23^2 - mhsq*s23^3 + mhsq*mvsq*s12*s34 -
       mhsq*s12*s15*s34 + s12^2*s15*s34 + s12*s15^2*s34 + 2*mvsq*s12*s23*s34 - mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s12*s34^2 -
       s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 + mvsq*s12*s23*s45 + mvsq*s15*s23*s45 + s12*s15*s23*s45 + mhsq*s23^2*s45 + s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 - mvsq*s12*s34*s45 + mhsq*s15*s34*s45 - s12*s15*s34*s45 - s15^2*s34*s45 - mvsq*s23*s34*s45 - mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 -
       s15*s23*s45^2 + mvsq*s34*s45^2)), -1/2*(q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) + mvsq^2*s15^2 - mvsq*s12*s15^2 - 2*s12^2*s15^2 - 2*s12*s15^3 +
       mhsq*s12^2*s23 + mvsq*s12^2*s23 - mvsq^2*s15*s23 + mhsq*s12*s15*s23 + mvsq*s12*s15*s23 + 2*s12^2*s15*s23 - 2*mhsq*s15^2*s23 + mvsq*s15^2*s23 + 2*s12*s15^2*s23 +
       mhsq^2*s23^2 + 2*mhsq*s15*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 + mvsq*s12*s15*s45 + s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + 2*s15^3*s45 +
       mvsq^2*s23*s45 - mhsq*s12*s23*s45 - mvsq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*mhsq*s23^2*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 -
       s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 + 2*s12*s23*s45^2 + 2*s15*s23*s45^2)),
    (q17*q3*(mvsq + s12 + s23 - s45)*(-(mvsq*s12^2*s15) - 2*s12^3*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 - 2*s12^2*s15^2 - mhsq*s12^2*s23 + mvsq*s12^2*s23 + 2*s12^3*s23 -
       mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + 2*s12^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 - mvsq*s15*s23^2 - mvsq^2*s15*s45 -
       mvsq*s12*s15*s45 + 3*s12^2*s15*s45 - mvsq*s15^2*s45 + 3*s12*s15^2*s45 + mvsq^2*s23*s45 + mhsq*s12*s23*s45 + mvsq*s12*s23*s45 - 2*s12^2*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 + mvsq*s23^2*s45 + mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2))/2,
    -(q1*q17*(mvsq - s15 + s23 + s34)*(s23 - s45)*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 + s34^3 -
       mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2)),
    -(q1*q17*(mvsq - s15 + s23 + s34)*(mvsq^2*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + mvsq*s15*s23^2 + mhsq*s15*s23*s34 + mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 -
       mhsq*s23*s34^2 + mvsq*s23*s34^2 - 2*s15*s23*s34^2 + 2*s23*s34^3 - mvsq^2*s15*s45 + mvsq*s15^2*s45 - mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 - mvsq*s23^2*s45 -
       mvsq*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - mvsq*s23*s34*s45 - 2*s15*s23*s34*s45 - mvsq*s34^2*s45 + 3*s15*s34^2*s45 + 2*s23*s34^2*s45 - 2*s34^3*s45 +
       mvsq^2*s45^2 - mvsq*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2 + mvsq*s34*s45^2 + 3*s15*s34*s45^2 - 2*s34^2*s45^2)),
    -1/2*(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2*s12^2 - mvsq*s12^3 + 3*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 - 3*mvsq*s12*s15^2 + 6*mvsq^2*s12*s23 - mhsq*s12^2*s23 +
       5*mvsq*s12^2*s23 + 3*mvsq^2*s15*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 - 3*mvsq*s15^2*s23 - mhsq^2*s23^2 + 6*mvsq*s12*s23^2 - 2*mhsq*s15*s23^2 +
       3*mvsq*s15*s23^2 - 9*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 3*mvsq^2*s15*s45 + 11*mvsq*s12*s15*s45 + s12^2*s15*s45 + 3*mvsq*s15^2*s45 + 3*s12*s15^2*s45 -
       3*mvsq^2*s23*s45 + 3*mhsq*s12*s23*s45 - 7*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 3*mvsq*s23^2*s45 + 3*mvsq^2*s45^2 -
       2*mvsq*s12*s45^2 - 3*mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 3*s15^2*s45^2 - 2*mhsq*s23*s45^2 + 3*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 2*s15*s45^3)),
    (q14*q3*(mvsq - s15 + s23)*(2*mvsq^2*s12^2 + mvsq*s12^3 + mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 - mvsq*s12*s15^2 + 2*mvsq^2*s12*s23 + mhsq*s12^2*s23 + 3*mvsq*s12^2*s23 +
       mvsq^2*s15*s23 - mhsq*s12*s15*s23 - mvsq*s12*s15*s23 - mvsq*s15^2*s23 - mhsq^2*s23^2 + 2*mhsq*s12*s23^2 + 2*mvsq*s12*s23^2 + mvsq*s15*s23^2 - 3*mvsq^2*s12*s45 -
       mvsq*s12^2*s45 - mvsq^2*s15*s45 + 3*mvsq*s12*s15*s45 - s12^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 - mvsq^2*s23*s45 - mhsq*s12*s23*s45 - 3*mvsq*s12*s23*s45 +
       2*mhsq*s15*s23*s45 - 2*s12*s15*s23*s45 - mvsq*s23^2*s45 + mvsq^2*s45^2 - mvsq*s15*s45^2 + s12*s15*s45^2 - s15^2*s45^2 + mvsq*s23*s45^2))/2,
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2*s15^2 - 2*mvsq^2*s15*s23 - mhsq*s15^2*s23 + 2*mvsq*s15^2*s23 - mhsq^2*s23^2 + mhsq*s15*s23^2 - 2*mvsq*s15*s23^2 -
       6*mvsq^2*s15*s34 - mvsq*s15^2*s34 + 4*mvsq^2*s23*s34 + mhsq*s15*s23*s34 - 5*mvsq*s15*s23*s34 + mhsq*s23^2*s34 + 4*mvsq*s23^2*s34 + 4*mvsq^2*s34^2 + mvsq*s15*s34^2 +
       4*mvsq*s23*s34^2 - 2*mvsq^2*s15*s45 - 2*mvsq*s15^2*s45 + s15^3*s45 + 2*mvsq^2*s23*s45 + 3*mhsq*s15*s23*s45 - s15^2*s23*s45 - mhsq*s23^2*s45 + 2*mvsq*s23^2*s45 +
       2*mvsq^2*s34*s45 + 7*mvsq*s15*s34*s45 - s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - s15*s23*s34*s45 - 5*mvsq*s34^2*s45 + 2*mvsq*s15*s45^2 -
       2*s15^2*s45^2 - 2*mvsq*s23*s45^2 + s15*s23*s45^2 - 2*mvsq*s34*s45^2 + 2*s15*s34*s45^2)),
    q1*q14*(mvsq + s23 - s45)*(mvsq^2*s15^2 - mvsq^2*s15*s23 + mvsq*s15^2*s23 - mhsq^2*s23^2 - mvsq*s15*s23^2 - 3*mvsq^2*s15*s34 + 2*mvsq^2*s23*s34 - mhsq*s15*s23*s34 -
      3*mvsq*s15*s23*s34 + 2*mhsq*s23^2*s34 + 2*mvsq*s23^2*s34 + 2*mvsq^2*s34^2 - mvsq*s15*s34^2 + mhsq*s23*s34^2 + 3*mvsq*s23*s34^2 + mvsq*s34^3 - mvsq^2*s15*s45 -
      mvsq*s15^2*s45 + mvsq^2*s23*s45 + 2*mhsq*s15*s23*s45 + mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s15*s34*s45 + s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
      2*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - s15*s34^2*s45 + mvsq*s15*s45^2 - s15^2*s45^2 - mvsq*s23*s45^2 - mvsq*s34*s45^2 + s15*s34*s45^2),
    q13*q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45), -(q1*q13*q17*(mvsq - s15 + s23 + s34)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    mvsq*q1*q17*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45), -(q16*q9*(mhsq^2*mvsq*s15 + mvsq*s12^2*s15 + s12^3*s15 - mhsq*mvsq*s15^2 + mvsq*s12*s15^2 +
       s12^2*s15^2 - s12^3*s23 - mhsq^2*s15*s23 + 2*mhsq*mvsq*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 + mhsq^2*s23^2 - 3*mhsq*s15*s23^2 + 2*mhsq*s23^3 - mhsq^2*mvsq*s34 +
       mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 - s12^2*s15*s34 + mhsq^2*s23*s34 - mhsq*mvsq*s23*s34 + 2*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + s12*s15*s23*s34 +
       3*mhsq*s23^2*s34 + mhsq*s23*s34^2 - s12*s23*s34^2 - mhsq^2*s15*s45 - mhsq*mvsq*s15*s45 - mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 2*mhsq*s15^2*s45 - mvsq*s15^2*s45 -
       3*s12*s15^2*s45 - s15^3*s45 + mhsq^2*s23*s45 + 2*s12^2*s23*s45 - 4*mhsq*s15*s23*s45 + 5*s12*s15*s23*s45 + 3*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 2*s12*s23^2*s45 -
       2*s15*s23^2*s45 + mhsq^2*s34*s45 + mhsq*mvsq*s34*s45 + mvsq*s12*s34*s45 + s12^2*s34*s45 - 3*mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 + 4*s12*s15*s34*s45 +
       2*s15^2*s34*s45 + 3*mhsq*s23*s34*s45 - 4*s12*s23*s34*s45 - 5*s15*s23*s34*s45 + 2*s23^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s12*s34^2*s45 - s15*s34^2*s45 +
       2*s23*s34^2*s45 + mhsq*s15*s45^2 + s12*s15*s45^2 + s15^2*s45^2 - mhsq*s23*s45^2 - s12*s23*s45^2 - s15*s23*s45^2 - mhsq*s34*s45^2 - s12*s34*s45^2 - 2*s15*s34*s45^2 +
       s23*s34*s45^2 + s34^2*s45^2)), -1/2*(q15*q9*(mhsq - s45)*(mhsq*mvsq*s23 + mhsq*mvsq*s45 - mhsq*s15*s45 - mvsq*s15*s45 + s15^2*s45 - s15*s23*s45 + mhsq*s34*s45 -
       s15*s34*s45 - mvsq*s45^2 + s15*s45^2 - s34*s45^2)), q13*q14*q3*(mvsq - s15 + s23)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q13*q14*(mvsq + s23 - s45)*(-(mhsq*s23) + s23*s34 + s15*s45 - s34*s45)),
    -(q14*q9*(mvsq*s12^3 + mvsq*s12^2*s15 - s12^3*s15 - s12^2*s15^2 - mhsq^2*mvsq*s23 + s12^3*s23 + mhsq^2*s15*s23 + mhsq*mvsq*s15*s23 + s12^2*s15*s23 - mhsq*s15^2*s23 -
       mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 3*mhsq*s15*s23^2 - 2*mhsq*s23^3 - 2*mvsq*s12^2*s34 + mhsq*mvsq*s15*s34 - mvsq*s12*s15*s34 + s12^2*s15*s34 - mhsq^2*s23*s34 -
       2*mhsq*mvsq*s23*s34 - 2*s12^2*s23*s34 + 2*mhsq*s15*s23*s34 - s12*s15*s23*s34 - 3*mhsq*s23^2*s34 - mhsq*mvsq*s34^2 + mvsq*s12*s34^2 - mhsq*s23*s34^2 +
       s12*s23*s34^2 - mvsq*s12^2*s45 + mhsq*mvsq*s15*s45 - 2*mvsq*s12*s15*s45 + s12^2*s15*s45 - mhsq*s15^2*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 + s15^3*s45 +
       2*mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 - 4*s12*s15*s23*s45 - 3*s15^2*s23*s45 + 2*s12*s23^2*s45 + 2*s15*s23^2*s45 -
       mhsq*mvsq*s34*s45 + 2*mvsq*s12*s34*s45 + mhsq*s15*s34*s45 + 2*mvsq*s15*s34*s45 - 2*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*mvsq*s23*s34*s45 + 3*s12*s23*s34*s45 +
       5*s15*s23*s34*s45 - 2*s23^2*s34*s45 - mvsq*s34^2*s45 + s15*s34^2*s45 - 2*s23*s34^2*s45)), mvsq*q1*q14*q3*(mvsq - s15 + s23)*(s15 - s45)*(mvsq + s23 - s45),
    -1/2*(q13*q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), (q1*q13*q17*(mvsq - s15 + s23 + s34)^2*(s23 - s45))/2,
    -(q17*q9*(mhsq^2*mvsq*s23 - mhsq*mvsq*s15*s45 - mhsq^2*s23*s45 - mhsq*mvsq*s23*s45 + mhsq*s15*s23*s45 - mhsq*s23^2*s45 + mhsq*s15*s34*s45 - 2*mhsq*s23*s34*s45 -
       mhsq*s34^2*s45 + mhsq*s15*s45^2 + mvsq*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 + s15*s23*s45^2 - mhsq*s34*s45^2 + s15*s34*s45^2 - s15*s45^3 + s34*s45^3)),
    (q13*q14*q3*(mvsq - s15 + s23)^2*(s12 + s23 - s45))/2, -1/2*(q1*q13*q14*(s15 - s23 - s34)*(mvsq + s23 - s45)^2),
    q17*q3*(mvsq + s12 + s23 - s45)*(s12*s15 + mhsq*s23 - s12*s23 - s15*s45),
    -(q1*q17*(-(mhsq*mvsq*s23) - mhsq*s23^2 + s15*s23*s34 - s23*s34^2 + mvsq*s15*s45 + mhsq*s23*s45 + s15*s23*s45 - s15*s34*s45 - s23*s34*s45 + s34^2*s45 - s15*s45^2 +
       s34*s45^2)), (q17*(4*s12^4 - 6*mvsq*s12^2*s15 + 3*s12^3*s15 + 2*mvsq^2*s15^2 - 3*mvsq*s12*s15^2 - 7*s12^2*s15^2 - 2*s12*s15^3 + 3*mhsq*s12^2*s23 + 5*s12^3*s23 -
       mhsq*mvsq*s15*s23 - 6*mhsq*s12*s15*s23 - 3*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 2*mhsq*s15^2*s23 - 4*s12*s15^2*s23 - 4*s15^3*s23 - 5*mhsq^2*s23^2 +
       2*mhsq*mvsq*s23^2 + 11*mhsq*s12*s23^2 - 2*s12^2*s23^2 - 2*mhsq*s15*s23^2 + 6*s12*s15*s23^2 + 4*s15^2*s23^2 + 2*mhsq*s23^3 + 2*mvsq*s12*s15*s34 + 8*s12^2*s15*s34 -
       6*mvsq*s15^2*s34 + 3*s12*s15^2*s34 + 14*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 7*s12^2*s23*s34 - 5*mhsq*s15*s23*s34 + 3*mvsq*s15*s23*s34 + 8*s15^2*s23*s34 +
       11*mhsq*s23^2*s34 - 6*s15*s23^2*s34 - 8*s12^2*s34^2 + 6*mvsq*s15*s34^2 - s12*s15*s34^2 + 4*s15^2*s34^2 + 3*mhsq*s23*s34^2 - 7*s12*s23*s34^2 - 9*s15*s23*s34^2 -
       2*s23^2*s34^2 - 8*s15*s34^3 + 5*s23*s34^3 + 4*s34^4 + 6*mvsq*s12^2*s45 - 8*s12^3*s45 - 4*mvsq^2*s15*s45 + 9*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + mvsq*s15^2*s45 +
       16*s12*s15^2*s45 + 2*s15^3*s45 - mhsq*mvsq*s23*s45 - 5*mhsq*s12*s23*s45 + 3*mvsq*s12*s23*s45 - 9*s12^2*s23*s45 + 8*mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 -
       15*s12*s15*s23*s45 + 6*s15^2*s23*s45 - 2*mhsq*s23^2*s45 - 6*s12*s23^2*s45 - 10*s15*s23^2*s45 + 2*mvsq*s12*s34*s45 - s12^2*s34*s45 + 9*mvsq*s15*s34*s45 -
       20*s12*s15*s34*s45 - 3*s15^2*s34*s45 - 6*mhsq*s23*s34*s45 - 3*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 + 6*s23^2*s34*s45 - 6*mvsq*s34^2*s45 + 8*s12*s34^2*s45 -
       2*s15*s34^2*s45 + 13*s23*s34^2*s45 + 3*s34^3*s45 + 2*mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 4*s12^2*s45^2 + mvsq*s15*s45^2 - 3*s12*s15*s45^2 - 11*s15^2*s45^2 +
       2*mhsq*s23*s45^2 + 8*s12*s23*s45^2 + 6*s15*s23*s45^2 + 4*s23^2*s45^2 - 3*mvsq*s34*s45^2 + 3*s12*s34*s45^2 + 16*s15*s34*s45^2 - 4*s23*s34*s45^2 - 7*s34^2*s45^2 +
       2*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3))/2, -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 - mvsq*s45 + s23*s45)),
    -(q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 - mhsq*s23 + mvsq*s23 + s15*s23 - s23^2 + s23*s45)),
    -1/2*(q14*(4*mvsq^3*s12 - 8*mvsq^2*s12^2 - 4*mvsq^3*s15 + 5*mvsq^2*s12*s15 - 8*mvsq*s12^2*s15 + 5*mvsq^2*s15^2 + 9*mvsq*s15^3 + 8*mvsq^3*s23 - 8*mvsq^2*s12*s23 +
       16*mhsq*s12^2*s23 - 8*mvsq*s12^2*s23 + mhsq*mvsq*s15*s23 - 16*mvsq^2*s15*s23 - 9*mhsq*s12*s15*s23 - 13*mvsq*s12*s15*s23 + 9*mhsq*s15^2*s23 - 14*mvsq*s15^2*s23 -
       20*mhsq^2*s23^2 - 2*mhsq*mvsq*s23^2 + 16*mvsq^2*s23^2 + 34*mhsq*s12*s23^2 - 12*mvsq*s12*s23^2 + 2*mhsq*s15*s23^2 - 12*mvsq*s15*s23^2 - 2*mhsq*s23^3 + 8*mvsq*s23^3 +
       4*mvsq^3*s34 - 16*mvsq^2*s12*s34 + 3*mvsq^2*s15*s34 + 8*mvsq*s12*s15*s34 - 25*mvsq*s15^2*s34 - 8*mvsq^2*s23*s34 + 24*mhsq*s12*s23*s34 - 16*mvsq*s12*s23*s34 -
       25*mhsq*s15*s23*s34 + 37*mvsq*s15*s23*s34 + 34*mhsq*s23^2*s34 - 12*mvsq*s23^2*s34 - 8*mvsq^2*s34^2 + 16*mvsq*s15*s34^2 + 16*mhsq*s23*s34^2 - 8*mvsq*s23*s34^2 -
       4*mvsq^3*s45 + 3*mvsq^2*s12*s45 + 16*mvsq*s12^2*s45 + 6*mvsq^2*s15*s45 + 13*mvsq*s12*s15*s45 - 16*s12^2*s15*s45 - 14*mvsq*s15^2*s45 + 9*s12*s15^2*s45 -
       9*s15^3*s45 + mhsq*mvsq*s23*s45 - 16*mvsq^2*s23*s45 - 25*mhsq*s12*s23*s45 + 37*mvsq*s12*s23*s45 + 20*mhsq*s15*s23*s45 + 54*mvsq*s15*s23*s45 - 34*s12*s15*s23*s45 -
       2*s15^2*s23*s45 + 2*mhsq*s23^2*s45 - 12*mvsq*s23^2*s45 + 2*s15*s23^2*s45 + 5*mvsq^2*s34*s45 + 8*mvsq*s12*s34*s45 + 13*mvsq*s15*s34*s45 - 24*s12*s15*s34*s45 +
       25*s15^2*s34*s45 - 9*mhsq*s23*s34*s45 - 13*mvsq*s23*s34*s45 - 34*s15*s23*s34*s45 - 8*mvsq*s34^2*s45 - 16*s15*s34^2*s45 + 5*mvsq^2*s45^2 - 25*mvsq*s12*s45^2 -
       14*mvsq*s15*s45^2 + 25*s12*s15*s45^2 + 9*mhsq*s23*s45^2 - 14*mvsq*s23*s45^2 - 2*s15*s23*s45^2 + 9*s15*s34*s45^2 + 9*mvsq*s45^3 - 9*s15*s45^3)),
    -(q1*q17*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), q17*q3*(mvsq + s12 + s23 - s45)*(-s12^2 + mvsq*s15 - s12*s23 - mvsq*s45 + s12*s45),
    -1/2*(q17*q3*(s15 - s23)*(mvsq + s12 + s23 - s45)^2), q17*q3*(mvsq^2*s12 + 2*mvsq*s12^2 + s12^3 - mvsq^2*s15 + mvsq*s15^2 + 2*mvsq*s12*s23 + 2*s12^2*s23 -
      mvsq*s15*s23 + s12*s23^2 + mvsq^2*s45 - 2*mvsq*s12*s45 - 2*s12^2*s45 - mvsq*s15*s45 + mvsq*s23*s45 - 2*s12*s23*s45 + s12*s45^2),
    -(q1*q17*(mvsq^2*s15 - 2*mvsq*s15^2 - 2*mhsq*s15*s23 + mvsq*s15*s23 - mvsq^2*s34 + 2*mvsq*s15*s34 + s15^2*s34 + 2*mhsq*s23*s34 - 2*mvsq*s23*s34 + 2*s15*s23*s34 -
       s23^2*s34 - 2*s15*s34^2 - 2*s23*s34^2 + s34^3 - mvsq^2*s45 + 3*mvsq*s15*s45 + 2*s15^2*s45 + 2*mhsq*s23*s45 - mvsq*s23*s45 - 6*s15*s34*s45 + 4*s34^2*s45 -
       mvsq*s45^2 - 2*s15*s45^2 + 2*s34*s45^2)), q1*q17*(mvsq^2*s15 - mvsq*s15^2 - mhsq*s15*s23 + mvsq*s15*s23 + s15^2*s34 + mhsq*s23*s34 + mvsq*s34^2 - 2*s15*s34^2 +
      s34^3 - mvsq^2*s45 + mvsq*s15*s45 + s15^2*s45 + mhsq*s23*s45 - mvsq*s23*s45 - 3*s15*s34*s45 + 2*s34^2*s45 - s15*s45^2 + s34*s45^2),
    (q1*q17*(mvsq^2*s23 - 2*mhsq*s15*s23 - 2*mvsq*s15*s23 + s15^2*s23 + 2*mvsq*s23^2 - 2*s15*s23^2 + s23^3 + 2*mhsq*s23*s34 + 2*s15*s23*s34 - 3*s23*s34^2 - mvsq^2*s45 +
       2*mvsq*s15*s45 + s15^2*s45 + 2*mhsq*s23*s45 - 2*mvsq*s23*s45 + 2*s15*s23*s45 - s23^2*s45 - 4*s15*s34*s45 - 2*s23*s34*s45 + 3*s34^2*s45 - 2*s15*s45^2 + 2*s34*s45^2))/
     2, -(q17*(2*s12^4 - 3*mvsq*s12^2*s15 + 2*s12^3*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 - 3*s12^2*s15^2 - s12*s15^3 - mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 + 2*s12^3*s23 -
       3*mhsq*s12*s15*s23 - 2*mvsq*s12*s15*s23 + 7*s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*s15^3*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*s12^2*s23^2 +
       2*s12*s15*s23^2 + 2*s15^2*s23^2 + mvsq*s12*s15*s34 + 3*s12^2*s15*s34 - 3*mvsq*s15^2*s34 + s12*s15^2*s34 - mhsq*mvsq*s23*s34 + 8*mhsq*s12*s23*s34 -
       2*mvsq*s12*s23*s34 - 3*s12^2*s23*s34 - 2*mhsq*s15*s23*s34 + 2*mvsq*s15*s23*s34 - 2*s12*s15*s23*s34 + 3*s15^2*s23*s34 + 5*mhsq*s23^2*s34 + 2*s12*s23^2*s34 -
       2*s15*s23^2*s34 - 4*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 2*s15^2*s34^2 + mhsq*s23*s34^2 - 3*s12*s23*s34^2 - 3*s15*s23*s34^2 - 2*s23^2*s34^2 - 4*s15*s34^3 +
       2*s23*s34^3 + 2*s34^4 + 3*mvsq*s12^2*s45 - 4*s12^3*s45 - 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 + 7*s12*s15^2*s45 + s15^3*s45 -
       2*mhsq*s12*s23*s45 + 2*mvsq*s12*s23*s45 - 3*s12^2*s23*s45 + 4*mhsq*s15*s23*s45 - 7*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 2*s12*s23^2*s45 - 4*s15*s23^2*s45 +
       mvsq*s12*s34*s45 + 5*mvsq*s15*s34*s45 - 8*s12*s15*s34*s45 - s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 2*mvsq*s23*s34*s45 - 2*s12*s23*s34*s45 - 7*s15*s23*s34*s45 +
       2*s23^2*s34*s45 - 3*mvsq*s34^2*s45 + 3*s12*s34^2*s45 - 2*s15*s34^2*s45 + 7*s23*s34^2*s45 + 2*s34^3*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 + 2*s12^2*s45^2 -
       s12*s15*s45^2 - 5*s15^2*s45^2 + mhsq*s23*s45^2 + 3*s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 7*s15*s34*s45^2 -
       s23*s34*s45^2 - 3*s34^2*s45^2 + s15*s45^3 - 2*s23*s45^3 - s34*s45^3)), -(q16*q4*(s15 - s23 - s34)*(-mhsq + s12 + 2*s15 - s23 - s34)*(s12 + s15 - s34 - s45)),
    q16*(mhsq*mvsq*s12*s15 + mhsq*s12^2*s15 - mvsq*s12^2*s15 + mhsq^2*mvsq*s23 + mhsq^2*s12*s23 - 2*mhsq*mvsq*s12*s23 - mhsq*s12^2*s23 + mvsq*s12^2*s23 -
      2*mhsq*mvsq*s12*s34 - 2*mhsq*s12^2*s34 + mvsq*s12*s15*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 + mvsq*s23*s34^2 - mhsq*mvsq*s15*s45 -
      2*mhsq*s12*s15*s45 + mvsq*s12*s15*s45 - s12^2*s15*s45 - mhsq^2*s23*s45 + s12^2*s23*s45 + mhsq*mvsq*s34*s45 + 3*mhsq*s12*s34*s45 + mvsq*s12*s34*s45 +
      2*s12^2*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*mhsq*s23*s34*s45 - mvsq*s34^2*s45 - 2*s12*s34^2*s45 - s23*s34^2*s45 + mhsq*s15*s45^2 + 2*s12*s15*s45^2 +
      mhsq*s23*s45^2 - s12*s23*s45^2 - mhsq*s34*s45^2 - 3*s12*s34*s45^2 - s15*s34*s45^2 - s23*s34*s45^2 + s34^2*s45^2 - s15*s45^3 + s34*s45^3),
    (q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*mhsq - s12 - 3*s15 + 2*s23 + s34 - s45))/2,
    q15*(mhsq*mvsq*s12*s15 - mvsq*s12^2*s15 - mhsq*s12*s15^2 + s12^2*s15^2 + s12*s15^3 + mhsq^2*mvsq*s23 - 2*mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 - mhsq^2*s15*s23 +
      2*mhsq*s12*s15*s23 - s12^2*s15*s23 + mhsq*s15^2*s23 - s12*s15^2*s23 - 2*mhsq*mvsq*s12*s34 + 3*mhsq*s12*s15*s34 + mvsq*s12*s15*s34 - 2*s12^2*s15*s34 -
      3*s12*s15^2*s34 + mhsq^2*s23*s34 - 2*mhsq*mvsq*s23*s34 - mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 - s15^2*s23*s34 - 2*mhsq*s12*s34^2 + 2*s12*s15*s34^2 -
      mhsq*s23*s34^2 + mvsq*s23*s34^2 + s15*s23*s34^2 - mhsq*mvsq*s15*s45 + mvsq*s12*s15*s45 + mhsq*s15^2*s45 - s12*s15^2*s45 - s15^3*s45 + mhsq*mvsq*s34*s45 +
      mvsq*s12*s34*s45 - 2*mhsq*s15*s34*s45 + mvsq*s15*s34*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + mhsq*s34^2*s45 - mvsq*s34^2*s45 - s15*s34^2*s45),
    -(q1*q14*q3*(mvsq - s15 + s23)*(mvsq + s23 - s45)), (q14*q3*(mvsq - s15 + s23)*(4*mvsq^2 + mvsq*s12 + s12*s15 + 3*mvsq*s23 - s12*s23 + s15*s23 - s23^2 - 3*mvsq*s45 -
       s15*s45 + s23*s45))/2, -(q14*q3*(mvsq - s15 + s23)*(6*mvsq^2 + 2*mvsq*s12 + mvsq*s15 + 2*s12*s15 + 3*mvsq*s23 - 2*s12*s23 + 3*s15*s23 - 3*s23^2 - 4*mvsq*s45 -
       3*s15*s45 + 3*s23*s45)), -(q1*q14*(mvsq + s23 - s45)*(6*mvsq^2 - 4*mvsq*s15 + 3*mvsq*s23 + 3*s15*s23 - 3*s23^2 + 2*mvsq*s34 - 2*s23*s34 + mvsq*s45 - 3*s15*s45 +
       3*s23*s45 + 2*s34*s45)), q1*q14*(-(mhsq*s15*s23) - mvsq*s15*s34 + mhsq*s23*s34 + mvsq*s23*s34 + s23^2*s34 + mvsq*s34^2 + s15^2*s45 + mhsq*s23*s45 - s15*s34*s45 -
      2*s23*s34*s45 - s15*s45^2 + s34*s45^2), (q1*q14*(mvsq + s23 - s45)*(4*mvsq^2 - 3*mvsq*s15 + 3*mvsq*s23 + s15*s23 - s23^2 + mvsq*s34 - s23*s34 - s15*s45 + s23*s45 +
       s34*s45))/2, q14*(2*mvsq^3*s12 - 4*mvsq^2*s12^2 - 2*mvsq^3*s15 + mvsq^2*s12*s15 - 3*mvsq*s12^2*s15 + 2*mvsq^2*s15^2 + 4*mvsq*s15^3 + 4*mvsq^3*s23 +
      mhsq*mvsq*s12*s23 - 3*mvsq^2*s12*s23 + 7*mhsq*s12^2*s23 - 4*mvsq*s12^2*s23 - 8*mvsq^2*s15*s23 - 4*mhsq*s12*s15*s23 - 6*mvsq*s12*s15*s23 + 4*mhsq*s15^2*s23 -
      6*mvsq*s15^2*s23 - 8*mhsq^2*s23^2 + 8*mvsq^2*s23^2 + 15*mhsq*s12*s23^2 - 5*mvsq*s12*s23^2 - 6*mvsq*s15*s23^2 + 4*mvsq*s23^3 + 2*mvsq^3*s34 - 6*mvsq^2*s12*s34 +
      2*mvsq^2*s15*s34 + 3*mvsq*s12*s15*s34 - 11*mvsq*s15^2*s34 + mhsq*mvsq*s23*s34 - 3*mvsq^2*s23*s34 + 10*mhsq*s12*s23*s34 - 6*mvsq*s12*s23*s34 - 11*mhsq*s15*s23*s34 +
      16*mvsq*s15*s23*s34 + 15*mhsq*s23^2*s34 - 5*mvsq*s23^2*s34 - 4*mvsq^2*s34^2 + 7*mvsq*s15*s34^2 + 7*mhsq*s23*s34^2 - 4*mvsq*s23*s34^2 - 2*mvsq^3*s45 +
      2*mvsq^2*s12*s45 + 7*mvsq*s12^2*s45 + 4*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 - 7*s12^2*s15*s45 - 6*mvsq*s15^2*s45 + 4*s12*s15^2*s45 - 4*s15^3*s45 - 8*mvsq^2*s23*s45 -
      11*mhsq*s12*s23*s45 + 16*mvsq*s12*s23*s45 + 8*mhsq*s15*s23*s45 + 24*mvsq*s15*s23*s45 - 15*s12*s15*s23*s45 - 6*mvsq*s23^2*s45 + mvsq^2*s34*s45 + 3*mvsq*s12*s34*s45 +
      5*mvsq*s15*s34*s45 - 10*s12*s15*s34*s45 + 11*s15^2*s34*s45 - 4*mhsq*s23*s34*s45 - 6*mvsq*s23*s34*s45 - 15*s15*s23*s34*s45 - 3*mvsq*s34^2*s45 - 7*s15*s34^2*s45 +
      2*mvsq^2*s45^2 - 11*mvsq*s12*s45^2 - 6*mvsq*s15*s45^2 + 11*s12*s15*s45^2 + 4*mhsq*s23*s45^2 - 6*mvsq*s23*s45^2 + 4*s15*s34*s45^2 + 4*mvsq*s45^3 - 4*s15*s45^3),
    q1*q13*q3*(mhsq*s23 - s15*s45), -(mvsq*q1*q12*q3*(s15 - s45)), mvsq*q12*q3*(2*s12 + s15 - s45)*(s12 + s23 - s45),
    (mvsq*q1*q12*(s15 - s23 - s34)*(s15 - 2*s34 - s45))/2, -(mvsq*q1*q3*q6*(s15 - s45)), mvsq*q3*q6*(s15 - s23)*(s15 - s45), -(mvsq*q1*q6*(s15 - s45)*(-s23 + s45)),
    q1*q3*(mhsq*mvsq - mhsq*s15 + s15^2), -(q1*q17*(mhsq*s15*s23 - mhsq*s23*s34 + mvsq*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 - mhsq*s23*s45 -
       mvsq*s34*s45 + 3*s15*s34*s45 - 2*s34^2*s45 + s15*s45^2 - s34*s45^2)),
    -1/2*(q17*(2*mvsq*s12^3 + 5*s12^4 - 2*mvsq^2*s12*s15 - mvsq*s12^2*s15 + 9*s12^3*s15 - mvsq^2*s15^2 + mvsq*s15^3 - mvsq^2*s12*s23 + 4*mhsq*s12^2*s23 -
       2*mvsq*s12^2*s23 + 2*s12^3*s23 - 3*mhsq*s12*s15*s23 - 5*mvsq*s12*s15*s23 + 13*s12^2*s15*s23 + 3*mhsq*s15^2*s23 - 2*mvsq*s15^2*s23 + s12*s15^2*s23 - 2*s15^3*s23 -
       5*mhsq^2*s23^2 + 10*mhsq*s12*s23^2 - mvsq*s12*s23^2 - 6*s12^2*s23^2 + 2*s15^2*s23^2 - 2*mvsq*s12^2*s34 - 4*s12^3*s34 + 3*mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 -
       4*s12^2*s15*s34 - 6*mvsq*s15^2*s34 - 5*s12*s15^2*s34 - s15^3*s34 - mvsq^2*s23*s34 + 12*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 5*s12^2*s23*s34 -
       7*mhsq*s15*s23*s34 + 7*mvsq*s15*s23*s34 - 6*s12*s15*s23*s34 + s15^2*s23*s34 + 10*mhsq*s23^2*s34 - mvsq*s23^2*s34 + 6*s12*s23^2*s34 - 2*mvsq*s12*s34^2 -
       2*s12^2*s34^2 + 3*mvsq*s15*s34^2 + 9*s12*s15*s34^2 + 7*s15^2*s34^2 + 4*mhsq*s23*s34^2 - 2*mvsq*s23*s34^2 - 5*s12*s23*s34^2 - s15*s23*s34^2 - 6*s23^2*s34^2 +
       2*mvsq*s34^3 - 4*s12*s34^3 - 11*s15*s34^3 + 2*s23*s34^3 + 5*s34^4 + 3*mvsq^2*s12*s45 + 3*mvsq*s12^2*s45 - 11*s12^3*s45 + 2*mvsq^2*s15*s45 + 5*mvsq*s12*s15*s45 -
       17*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 - 7*mhsq*s12*s23*s45 + 7*mvsq*s12*s23*s45 - s12^2*s23*s45 + 4*mhsq*s15*s23*s45 +
       4*mvsq*s15*s23*s45 - 12*s12*s15*s23*s45 + 2*s15^2*s23*s45 - 4*s15*s23^2*s45 - 2*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 9*s12^2*s34*s45 + 5*mvsq*s15*s34*s45 +
       4*s12*s15*s34*s45 + 9*s15^2*s34*s45 - 3*mhsq*s23*s34*s45 - 5*mvsq*s23*s34*s45 - 6*s12*s23*s34*s45 - 12*s15*s23*s34*s45 - mvsq*s34^2*s45 - 4*s12*s34^2*s45 -
       17*s15*s34^2*s45 + 13*s23*s34^2*s45 + 9*s34^3*s45 - mvsq^2*s45^2 - 6*mvsq*s12*s45^2 + 7*s12^2*s45^2 - mvsq*s15*s45^2 + 9*s12*s15*s45^2 - 3*s15^2*s45^2 +
       3*mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 + s12*s23*s45^2 + 2*s15*s23*s45^2 + 2*s23^2*s45^2 - 5*s12*s34*s45^2 + 2*s15*s34*s45^2 + s23*s34*s45^2 + mvsq*s45^3 - s12*s45^3 -
       s15*s45^3 - 2*s23*s45^3)), -(q14*q3*(mvsq - s15 + s23)*(2*mvsq^2 + s12*s15 + mvsq*s23 - s12*s23 + s15*s23 - s23^2 - mvsq*s45 - s15*s45 + s23*s45)),
    q1*q14*(mvsq + s23 - s45)*(2*mvsq^2 - mvsq*s15 + mvsq*s23 + s15*s23 - s23^2 - s23*s34 - s15*s45 + s23*s45 + s34*s45),
    -(q14*(3*mvsq^2*s12*s15 - 2*mvsq*s12^2*s15 + mvsq^2*s15^2 - mvsq*s12*s15^2 + mvsq*s15^3 - 2*mvsq^2*s12*s23 + 2*mhsq*s12^2*s23 - 2*mhsq*s12*s15*s23 + mhsq*s15^2*s23 -
       2*mvsq*s15^2*s23 - 3*mhsq^2*s23^2 + 5*mhsq*s12*s23^2 - 2*mvsq*s12*s23^2 - 4*mvsq^2*s12*s34 - mvsq^2*s15*s34 + 2*mvsq*s12*s15*s34 - 3*mvsq*s15^2*s34 -
       2*mvsq^2*s23*s34 + 4*mhsq*s12*s23*s34 - 4*mvsq*s12*s23*s34 - 3*mhsq*s15*s23*s34 + 4*mvsq*s15*s23*s34 + 5*mhsq*s23^2*s34 - 2*mvsq*s23^2*s34 + 2*mvsq*s15*s34^2 +
       2*mhsq*s23*s34^2 - mvsq^2*s12*s45 + 2*mvsq*s12^2*s45 - 2*mvsq^2*s15*s45 + 2*mvsq*s12*s15*s45 - 2*s12^2*s15*s45 - mvsq*s15^2*s45 + 2*s12*s15^2*s45 - s15^3*s45 -
       3*mhsq*s12*s23*s45 + 4*mvsq*s12*s23*s45 + 4*mhsq*s15*s23*s45 + 4*mvsq*s15*s23*s45 - 5*s12*s15*s23*s45 + 3*mvsq^2*s34*s45 + 2*mvsq*s12*s34*s45 + 2*mvsq*s15*s34*s45 -
       4*s12*s15*s34*s45 + 3*s15^2*s34*s45 - 2*mhsq*s23*s34*s45 - 5*s15*s23*s34*s45 - 2*mvsq*s34^2*s45 - 2*s15*s34^2*s45 + mvsq^2*s45^2 - 3*mvsq*s12*s45^2 -
       mvsq*s15*s45^2 + 3*s12*s15*s45^2 - s15^2*s45^2 + mhsq*s23*s45^2 - 2*mvsq*s23*s45^2 - mvsq*s34*s45^2 + 2*s15*s34*s45^2 + mvsq*s45^3 - s15*s45^3)),
    q1*q3*q9*(mhsq - s15 - s45), q1*q3*q8*(mhsq - s15 - s45), q13*q17*(2*s12^2 - mvsq*s15 - s15^2 + 3*s12*s23 + 2*s15*s23 + 3*s15*s34 - 3*s23*s34 - 2*s34^2 + mvsq*s45 -
      3*s12*s45 - 2*s23*s45 + s45^2), -1/2*(q13*q17*(2*mvsq*s12 + 5*s12^2 - 3*s15^2 + 8*s12*s23 + 6*s15*s23 - 2*mvsq*s34 + 8*s15*s34 - 8*s23*s34 - 5*s34^2 - 8*s12*s45 -
       6*s23*s45 + 3*s45^2)), -(q17*q5*s34*(s12 + s23 - s45)*(-s12 - s15 + s34 + s45)), q17*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)*(s12 - s15 + s34 + s45),
    q17*q4*s12*(s15 - s23 - s34)*(s12 + s15 - s34 - s45), q16*q5*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), -(q16*q4*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2),
    -1/2*(q15*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2), -(q15*q4*s23*(-s15 + s23 + s34)*(s12 + s15 - s34 - s45)),
    q15*(mhsq*mvsq - mvsq*s12 - mhsq*s15 + s12*s15 + s12*s23 + s15*s23 + mhsq*s34 + s15*s34 - s23*s34 - s34^2 - s23*s45 - s34*s45), -(mvsq*q13*q14*(s15 - s45)),
    -1/2*(q13*q14*(2*mvsq*s12 - s12*s15 + s12*s23 - 2*mvsq*s34 - s23*s34 + s34*s45)), (q14*q5*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*(2*s12 - s15 + s34 + s45))/2,
    q14*q5*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45), q14*q4*(s15 - s23 - s34)*s34*(s12 + s15 - s34 - s45),
    -1/2*(q3*q9*(mhsq^2 - 2*mhsq*s15 + s12*s15 + s15^2 + 2*mhsq*s23 - s12*s23 - s15*s23 - 2*mhsq*s45 + s15*s45 - s23*s45 + s45^2)),
    -1/2*(q1*q8*(mhsq^2 - 2*mhsq*s15 + s15^2 - s15*s23 - 2*mhsq*s34 + 2*s15*s34 - s23*s34 - 2*mhsq*s45 + 3*s15*s45 - s23*s45 + s34*s45 + s45^2)),
    -(q1*q3*(mhsq - s15 - s45)*(s15 - s45)), q17*q3*(mvsq - s15 + s23), q1*q17*(mvsq - s15 + s23 + s34), q14*q3*(mvsq - s15 + s23), q1*q14*(mvsq + s23 - s45), mvsq*q12*q3,
    mvsq*q1*q12, q3*q9*(mhsq - s15 + s23 - s45), q1*q8*(mhsq - s15 + s23 - s45), -(mvsq*q17*(s15 - s45)), -(mvsq*q17*(s12 - s34)), -(q17*(-(mhsq*s23) + s15*s45)),
    -(q16*(2*s12*s15 + 3*s15^2 - s12*s23 + 3*s15*s23 - 2*s23^2 - mvsq*s34 - 2*s12*s34 - 3*s15*s34 - 4*s23*s34 - 2*s15*s45 + 2*s34*s45)),
    -(q16*(mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)), -(q16*(s12*s15 - mhsq*s23 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)),
    -(q16*(-(mvsq*s15) + 2*s15^2 + 2*s15*s23 - 2*s23^2 - 2*s15*s34 - 3*s23*s34 - s23*s45)),
    -1/4*(q15*(7*mvsq^2 + 4*mvsq*s12 - s15^2 - 5*s12*s23 - 4*s15*s23 - s23^2 - 2*s12*s34 + 2*s15*s34 + 4*s23*s34 - s34^2 - 4*mvsq*s45 + 5*s23*s45)),
    (q15*(7*mvsq^2 - 4*mhsq*s12 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 + 4*mhsq*s45 - 8*s15*s45 + s23*s45 + 4*s34*s45))/4,
    -(q15*(s12*s15 - mhsq*s23 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)), -(mvsq*q14*(s15 - s45)),
    (q14*(4*s12^2 + 3*s12*s15 + 2*s15^2 + 3*s12*s23 + 2*mvsq*s34 - 4*s12*s34 - 2*s15*s34 - 3*s23*s34 - 6*s12*s45 - 4*s15*s45 + 5*s34*s45 + 2*s45^2))/2,
    -1/2*(q14*s23*(-2*mvsq + 3*s15 - 2*s23 - 3*s34 - s45)), q14*(2*s12^2 + s12*s15 + mhsq*s23 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + s34*s45),
    q14*(mvsq*s12 + 2*s12^2 + s12*s15 + s15^2 + 2*s12*s23 - 2*s12*s34 - s15*s34 - 2*s23*s34 - 3*s12*s45 - 2*s15*s45 + 3*s34*s45 + s45^2), q1*q13*q3, q1*q12*q3,
    -(mvsq*q12*(s12 - s15 + 2*s23 + s34 - s45)), q1*q3*q9, q1*q9*(s15*s23 - s23*s34 - s15*s45 + s23*s45 + s34*s45), q1*q3*q8,
    q3*q8*(s12*s15 - s12*s23 + s15*s23 - s15*s45 + s23*s45), q1*q3*q6, -(q17*q3*(s12 + s15 - s45)), -(q1*q17*(s15 - s34 - s45)),
    -(q17*(s12*s23 + s12*s45 + s15*s45 - s45^2)), -(q17*(s12^2 + 2*s12*s23 + s15*s34 - s34^2 - s12*s45)), -(q17*(s12 - s23)*s23),
    q17*(s15^2 + s12*s23 - s15*s34 - s15*s45), -(q16*(s15 - s34)*(s23 + s34)),
    (q15*(7*mvsq^2 + 8*s12*s15 - s15^2 - s12*s23 - s23^2 - 10*s12*s34 + 2*s15*s34 - s34^2 - 4*s12*s45 - 8*s15*s45 + s23*s45 + 8*s34*s45 + 4*s45^2))/4,
    -(q14*(s12^2 + s12*s23 + s15*s34 - s23*s34 - s34^2 - s12*s45)), -(q13*q3*(s15 - s23)), -(q1*q13*(s23 - s45)), -(q12*q3*(s12 + s23 - s45)), -(q1*q12*(s15 - s23 - s34)),
    q1*q9*s23, q9*(mhsq + s34), q3*q8*s23, q8*(mhsq + s12), -(q3*q6*(s15 - s23)), -(q1*q6*(s23 - s45)), mvsq*q3, mhsq*q3, mvsq*q1, mhsq*q1,
    -(q17*(s12*s15 - 2*s12*s23 - s34*s45)), -(q17*s23*(2*s12 + s15 - s45)), q17*s23*(s12 + s34), q3*q9, q1*q9, q3*q8, q1*q8, q1*q5, q1*q4, q1*q3,
    q9*(s15 - 2*s23 + 2*s34 + s45), q8*(2*s12 + 3*s15 - 2*s23 + s45), q3*s45, q3*s15, q3*s12, q1*s45, q1*s34, q1*s15, q17, q16, q15, q14, q13, q1, 1}}}},
{{{{(-16 + 2*zeta2 + 3*f1[9] - f1[9]^2 + 3*f1[10] - f1[10]^2)/2},
   {(-192 + 18*zeta2 + 56*zeta3 + 48*f1[9] - 6*zeta2*f1[9] - 9*f1[9]^2 +
      2*f1[9]^3 + 48*f1[10] - 6*zeta2*f1[10] - 9*f1[10]^2 + 2*f1[10]^3)/12},
   {(-3840 + 480*zeta2 + 282*zeta2^2 + 840*zeta3 + 960*f1[9] -
      90*zeta2*f1[9] - 280*zeta3*f1[9] - 240*f1[9]^2 + 30*zeta2*f1[9]^2 +
      30*f1[9]^3 - 5*f1[9]^4 + 960*f1[10] - 90*zeta2*f1[10] -
      280*zeta3*f1[10] - 240*f1[10]^2 + 30*zeta2*f1[10]^2 + 30*f1[10]^3 -
      5*f1[10]^4)/120}},
  {{(-16 + 2*zeta2 + 3*f1[9] - f1[9]^2 + 3*f1[10] - f1[10]^2)/2},
   {(-192 + 18*zeta2 + 56*zeta3 + 48*f1[9] - 6*zeta2*f1[9] - 9*f1[9]^2 +
      2*f1[9]^3 + 48*f1[10] - 6*zeta2*f1[10] - 9*f1[10]^2 + 2*f1[10]^3)/12},
   {(-3840 + 480*zeta2 + 282*zeta2^2 + 840*zeta3 + 960*f1[9] -
      90*zeta2*f1[9] - 280*zeta3*f1[9] - 240*f1[9]^2 + 30*zeta2*f1[9]^2 +
      30*f1[9]^3 - 5*f1[9]^4 + 960*f1[10] - 90*zeta2*f1[10] -
      280*zeta3*f1[10] - 240*f1[10]^2 + 30*zeta2*f1[10]^2 + 30*f1[10]^3 -
      5*f1[10]^4)/120}},
  {{(-16 + 2*zeta2 + 3*f1[9] - f1[9]^2 + 3*f1[10] - f1[10]^2)/2},
   {(-192 + 18*zeta2 + 56*zeta3 + 48*f1[9] - 6*zeta2*f1[9] - 9*f1[9]^2 +
      2*f1[9]^3 + 48*f1[10] - 6*zeta2*f1[10] - 9*f1[10]^2 + 2*f1[10]^3)/12},
   {(-3840 + 480*zeta2 + 282*zeta2^2 + 840*zeta3 + 960*f1[9] -
      90*zeta2*f1[9] - 280*zeta3*f1[9] - 240*f1[9]^2 + 30*zeta2*f1[9]^2 +
      30*f1[9]^3 - 5*f1[9]^4 + 960*f1[10] - 90*zeta2*f1[10] -
      280*zeta3*f1[10] - 240*f1[10]^2 + 30*zeta2*f1[10]^2 + 30*f1[10]^3 -
      5*f1[10]^4)/120}},
  {{(-16 + 2*zeta2 + 3*f1[9] - f1[9]^2 + 3*f1[10] - f1[10]^2)/2},
   {(-192 + 18*zeta2 + 56*zeta3 + 48*f1[9] - 6*zeta2*f1[9] - 9*f1[9]^2 +
      2*f1[9]^3 + 48*f1[10] - 6*zeta2*f1[10] - 9*f1[10]^2 + 2*f1[10]^3)/12},
   {(-3840 + 480*zeta2 + 282*zeta2^2 + 840*zeta3 + 960*f1[9] -
      90*zeta2*f1[9] - 280*zeta3*f1[9] - 240*f1[9]^2 + 30*zeta2*f1[9]^2 +
      30*f1[9]^3 - 5*f1[9]^4 + 960*f1[10] - 90*zeta2*f1[10] -
      280*zeta3*f1[10] - 240*f1[10]^2 + 30*zeta2*f1[10]^2 + 30*f1[10]^3 -
      5*f1[10]^4)/120}}},
 {{{f2[44] + f2[56], -2*f2[48], -f2[48] - f2[60], -2*f2[32], f2[50],
    f2[43] + f2[55], f2[39]/(2*r2[5]), f2[39]/(2*r2[5]), -1/4*f2[39]/r2[5],
    f2[35]/(2*r2[1]), f2[35]/r2[1], f2[35]/(2*r2[1]), (3*f2[35])/(4*r2[1]),
    (tr5*f2[39])/(4*r2[5]), -f2[32], -2*f2[48], f2[32],
    -1/4*(tr5*f2[35])/r2[1], -f2[48], -1/2*(f1[1]*f1[4]) + f1[4]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 -
     f2[20]/4 + f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 +
     (tr5*f2[39])/(4*r2[5]), (5*f1[1]*f1[4])/2 - (5*f1[4]^2)/8 -
     (5*f1[1]*f1[11])/2 + (5*f1[11]^2)/8 - (5*f1[4]*f1[13])/2 +
     (5*f1[11]*f1[13])/2 + (5*f2[20])/4 - (5*f2[24])/4 - f2[44]/4 +
     f2[48]/4 - f2[56]/4 + f2[60]/4 - (tr5*f2[39])/(4*r2[5]),
    (3*f2[39])/r2[5], f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 +
     (tr5*f2[35])/(4*r2[1]), -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 -
     (tr5*f2[35])/(4*r2[1]), f2[35]/r2[1],
    tr5*((f1[1]*f1[4])/2 - f1[4]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 -
      (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 + f2[20]/4 - f2[24]/4 - f2[44]/4 +
      f2[48]/4 - f2[56]/4 + f2[60]/4), -1/2*(tr5*f2[39])/r2[5],
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 + f2[44]/2 - f2[48]/2 + f2[56]/2 -
     f2[60]/2, -1/4*(tr5*f2[39])/r2[5], (tr5*f2[39])/(4*r2[5]),
    f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] +
     f1[11]*f1[13] + f2[20]/2 - f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 +
     f2[60]/2, (9*f2[39])/(4*r2[5]), 2*f1[1]*f1[3] - f1[3]^2/2 -
     2*f1[1]*f1[4] + f1[4]^2/2, f2[37]/(2*r2[3]),
    -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] + f2[26], f2[40]/(2*r2[6]),
    tr5*(-1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4),
    f2[32]/2 - f2[43]/2 + f2[50]/2 - f2[55]/2 - (tr5*f2[35])/(2*r2[1]),
    -1/4*(tr5*f2[35])/r2[1], (tr5*f2[35])/(4*r2[1]),
    -1/2*f2[32] + f2[43]/2 - f2[50]/2 + f2[55]/2 + (tr5*f2[35])/(2*r2[1]),
    (5*f2[35])/(4*r2[1]), (tr5*f2[39])/(4*r2[5]), -1/4*f2[39]/r2[5],
    -1/2*f2[39]/r2[5], -1/4*(tr5*f2[35])/r2[1], -1/4*f2[35]/r2[1],
    -1/4*f2[35]/r2[1], -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 -
     f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 +
     f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 +
     (tr5*f2[39])/(4*r2[5]), f2[39]/(2*r2[5]), f2[32]/4 - f2[43]/4 +
     f2[50]/4 - f2[55]/4 + (tr5*f2[35])/(4*r2[1]),
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 + (tr5*f2[35])/(4*r2[1]),
    -1/2*(tr5*f2[5])/r3[2], (tr5*f2[5])/(2*r3[2]),
    2*f1[1]*f1[4] - f1[4]^2/2 - 2*f1[1]*f1[11] + f1[11]^2/2 -
     2*f1[4]*f1[13] + 2*f1[11]*f1[13] + f2[20] - f2[24],
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24],
    2*f1[3]*f1[14] - 2*f1[4]*f1[14] + f2[16] - f2[18],
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] - f1[4]^2/2,
    2*f1[2]*f1[14] - 2*f1[11]*f1[14] + f2[21] - f2[26],
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 -
     2*f1[2]*f1[13] + 2*f1[3]*f1[13] + f2[22] - f2[27], -f2[48], f2[5]/r3[2],
    f2[5]/r3[2], -1/2*(tr5*f2[39])/r2[5], (tr5*f2[39])/(2*r2[5]),
    f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
     f2[32]/4 + f2[48]/4, -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 +
     f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4, (3*f1[1]*f1[4])/2 -
     (3*f1[4]^2)/8 - (3*f1[1]*f1[11])/2 + (3*f1[11]^2)/8 -
     (3*f1[4]*f1[13])/2 + (3*f1[11]*f1[13])/2 + (3*f2[20])/4 - (3*f2[24])/4 -
     (3*f2[44])/4 + (3*f2[48])/4 - (3*f2[56])/4 + (3*f2[60])/4 -
     (tr5*f2[39])/r2[5], f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] +
     f1[11]^2/4 - f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 - f2[24]/2 -
     f2[44]/2 + f2[48]/2 - f2[56]/2 + f2[60]/2 - (tr5*f2[39])/(2*r2[5]),
    f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] +
     f1[11]*f1[13] + f2[20]/2 - f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 -
     f2[60]/2, f2[32], -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] -
     f1[4]^2/2 - f2[32], -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[4] -
     f1[4]^2/4 + f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 - f2[18]/2 -
     f2[32]/2 - f2[44]/2 + f2[50]/2 - f2[56]/2, -2*f2[32], f2[48],
    -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] + f2[26],
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 - f1[2]*f1[13] +
     f1[3]*f1[13] + f1[2]*f1[14] - f1[11]*f1[14] + f2[21]/2 + f2[22]/2 -
     f2[26]/2 - f2[27]/2 + f2[43]/2 - f2[48]/2 + f2[55]/2 - f2[60]/2,
    (-3*f2[32])/4 - f2[43]/4 + f2[50]/4 - f2[55]/4,
    (-3*f2[32])/2 - f2[43]/2 + f2[50]/2 - f2[55]/2, -2*f2[32],
    f2[32]/2 + f2[43]/2 + f2[50]/2 + f2[55]/2, f2[32]/2 + f2[43]/2 -
     f2[50]/2 + f2[55]/2, tr5*(-1/4*f2[3] + f2[15]/4 - f2[20]/4 + f2[26]/4),
    -1/2*f2[39]/r2[5], tr5*(f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 -
      f2[28]/4 + f2[30]/4 - f2[32]/4 + f2[48]/4), -1/2*f2[5]/r3[2],
    tr5*(f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 + f2[29]/4 +
      f2[43]/4 - f2[44]/4), -1/2*f2[5]/r3[2],
    tr5*(-1/4*f2[2] + f2[14]/4 - f2[16]/4 + f2[22]/4),
    tr5*(-1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
      (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
      f2[48]/4 + f2[56]/4 - f2[60]/4), tr5*((f1[1]*f1[4])/2 - f1[4]^2/8 -
      (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 +
      f2[20]/4 - f2[24]/4 - f2[44]/4 + f2[48]/4 - f2[56]/4 + f2[60]/4),
    -1/4*(tr5*f2[39])/r2[5], -1/2*(f1[1]*f1[4]) + f1[4]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 -
     f2[20]/4 + f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 +
     (tr5*f2[39])/(2*r2[5]), f2[44] + f2[56] - f2[60],
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24] - f2[48] +
     (tr5*f2[39])/(4*r2[5]), -f2[44] - f2[56], 2*f1[2]*f1[14] -
     2*f1[11]*f1[14] + f2[21] - f2[26] + f2[48], -f2[60],
    -f2[32] + f2[43] + f2[55], f2[3]/4 - f2[15]/4 + f2[20]/4 - f2[26]/4,
    f2[3]/4 - f2[15]/4 + f2[20]/4 - f2[26]/4, -1/4*f2[2] + f2[7]/4 -
     f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4,
    -(f2[5]/r3[2]), f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 +
     f2[29]/4 + f2[43]/4 - f2[44]/4, -(f2[5]/r3[2]),
    -1/4*f2[2] + f2[14]/4 - f2[16]/4 + f2[22]/4, -1/4*f2[2] + f2[14]/4 -
     f2[16]/4 + f2[22]/4, f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]),
    f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]), f1[1]*f1[4] - f1[4]^2/4 -
     f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 -
     f2[24]/2 + f2[44]/2 + f2[48]/2 + f2[56]/2 - f2[60]/2,
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24] +
     (tr5*f2[39])/(2*r2[5]), (-7*f1[1]*f1[4])/2 + (7*f1[4]^2)/8 +
     (7*f1[1]*f1[11])/2 - (7*f1[11]^2)/8 + (7*f1[4]*f1[13])/2 -
     (7*f1[11]*f1[13])/2 - (7*f2[20])/4 + (7*f2[24])/4 + (3*f2[44])/4 +
     f2[48]/4 + (3*f2[56])/4 + f2[60]/4 + (3*tr5*f2[39])/(4*r2[5]),
    (tr5*f2[5])/(2*r3[2]), -1/2*(tr5*f2[5])/r3[2], (tr5*f2[5])/(2*r3[2]),
    -1/2*(tr5*f2[5])/r3[2], -2*f1[1]*f1[2] + f1[2]^2/2 + 2*f1[1]*f1[3] -
     f1[3]^2/2 - 2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2,
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24],
    zeta2/2 - f1[3]^2/4 + (f1[1]*f1[4])/2 - f1[4]^2/8 - (f1[1]*f1[11])/2 -
     f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 - (3*f2[7])/4 +
     f2[8] + f2[10]/4 + f2[11]/2 - f2[12] + f2[16]/4 + f2[20]/2 + f2[22]/4 -
     f2[24]/4 + f2[26]/4 - f2[28]/2 + f2[29]/4 + f2[30]/4 - f2[50]/4 -
     f2[55]/4 - f2[56]/4 - f2[60]/4, f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    f2[35]/(2*r2[1]) - f2[39]/(2*r2[5]), -1/2*f2[35]/r2[1] +
     f2[39]/(2*r2[5]), (-3*f2[35])/(4*r2[1]) + f2[39]/(4*r2[5]),
    -1/2*f2[35]/r2[1] + f2[39]/(2*r2[5]), (-3*f2[35])/(4*r2[1]) +
     f2[39]/(4*r2[5]), f2[35]/(2*r2[1]) - f2[39]/(2*r2[5]),
    tr5*(-1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
      (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
      f2[48]/4 + f2[56]/4 - f2[60]/4),
    tr5*(-1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4), -(f2[5]/r3[2]),
    -1/2*f2[35]/r2[1] - (5*f2[39])/(2*r2[5])}, {f3[44], -2*f3[48], -f3[48],
    -2*f3[32], f3[43], -1/8*f2[39]/r2[5] + f3[39]/(2*r2[5]),
    f2[39]/(8*r2[5]), -1/8*f2[39]/r2[5] + f3[39]/(2*r2[5]),
    -1/4*f3[39]/r2[5], -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]),
    -1/8*f2[35]/r2[1] + f3[35]/r2[1], -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]),
    -1/8*f2[35]/r2[1] + (3*f3[35])/(4*r2[1]), -2*r1*tr5*f3[82],
    2*r1*tr5*f3[82], tr5*(-1/8*f2[39]/r2[5] + f3[39]/(4*r2[5])), -f3[32],
    -2*f3[48], -2*r1*tr5*f3[75], 2*r1*tr5*f3[75], f3[32],
    tr5*(f2[35]/(8*r2[1]) - f3[35]/(4*r2[1])), -4*r1*tr5*f3[82],
    4*r1*tr5*f3[82], -f3[48], -4*r1*tr5*f3[75], 4*r1*tr5*f3[75],
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 + (tr5*f3[39])/(4*r2[5]),
    -1/4*f3[44] + f3[48]/4 - (5*f3[58])/4 + f3[70]/4 -
     (tr5*f3[39])/(4*r2[5]), -1/4*f2[39]/r2[5] + (3*f3[39])/r2[5],
    f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 + (tr5*f3[35])/(4*r2[1]),
    -1/4*f3[32] + f3[43]/4 + (3*f3[51])/4 + f3[63]/4 -
     (tr5*f3[35])/(4*r2[1]), f2[35]/(4*r2[1]) + f3[35]/r2[1],
    tr5*(-1/4*(f1[1]*f1[4]) + f1[4]^2/16 + (f1[1]*f1[11])/4 - f1[11]^2/16 +
       (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 - f2[20]/8 + f2[24]/8 +
       f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 - f3[44]/4 + f3[48]/4 -
       f3[58]/4 + f3[70]/4) + 2*r1*f3[82],
    tr5*(f2[39]/(8*r2[5]) - f3[39]/(2*r2[5])), (f1[1]*f1[4])/2 - f1[4]^2/8 -
     (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 +
     f2[20]/4 - f2[24]/4 - f2[44]/4 + f2[48]/4 - f2[56]/4 + f2[60]/4 +
     f3[44]/2 - f3[48]/2 + f3[58]/2 - f3[70]/2,
    tr5*(f2[39]/(8*r2[5]) - f3[39]/(4*r2[5])),
    tr5*(-1/8*f2[39]/r2[5] + f3[39]/(4*r2[5])), -1/8*(tr5*f2[39])/r2[5],
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - f3[44]/2 + f3[48]/2 - f3[58]/2 +
     f3[70]/2, (9*f3[39])/(4*r2[5]), f3[64], f3[37]/(2*r2[3]), f3[59],
    f3[40]/(2*r2[6]), tr5*(f2[32]/8 - f2[43]/8 + f2[50]/8 - f2[55]/8 -
       f3[32]/4 + f3[43]/4 - f3[51]/4 + f3[63]/4) + 2*r1*f3[75],
    -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 + f3[32]/2 - f3[43]/2 +
     f3[51]/2 - f3[63]/2 + tr5*(f2[35]/(4*r2[1]) - f3[35]/(2*r2[1])),
    -1/4*(tr5*f3[35])/r2[1], (tr5*f3[35])/(4*r2[1]), f3[51],
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 - f3[32]/2 + f3[43]/2 -
     f3[51]/2 + f3[63]/2 + tr5*(-1/4*f2[35]/r2[1] + f3[35]/(2*r2[1])),
    f2[35]/(8*r2[1]) + (5*f3[35])/(4*r2[1]), 2*r1*f3[75] + 2*r1*f3[82],
    tr5*(-1/8*f2[39]/r2[5] + f3[39]/(4*r2[5])), f2[39]/(8*r2[5]) -
     f3[39]/(4*r2[5]), f2[39]/(4*r2[5]) - f3[39]/(2*r2[5]),
    tr5*(f2[35]/(8*r2[1]) - f3[35]/(4*r2[1])), f2[35]/(8*r2[1]) -
     f3[35]/(4*r2[1]), f2[35]/(8*r2[1]) - f3[35]/(4*r2[1]),
    f2[37]/(4*r2[3]) + f2[40]/(4*r2[6]), (f1[1]*f1[4])/2 - f1[4]^2/8 -
     (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 +
     f2[20]/4 - f2[24]/4 - f2[44]/4 + f2[48]/4 - f2[56]/4 + f2[60]/4 +
     f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 +
     tr5*(-1/8*f2[39]/r2[5] + f3[39]/(4*r2[5])), -1/4*f2[39]/r2[5] +
     f3[39]/(2*r2[5]), -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 +
     f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 +
     tr5*(f2[35]/(8*r2[1]) + f3[35]/(4*r2[1])), -1/4*f2[32] + f2[43]/4 -
     f2[50]/4 + f2[55]/4 + f3[32]/4 - f3[43]/4 + (5*f3[51])/4 - f3[63]/4 +
     tr5*(f2[35]/(8*r2[1]) + f3[35]/(4*r2[1])), -1/2*f2[35]/r2[1],
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])), 6*r1*tr5*f3[82],
    4*r1*tr5*f3[82], -f3[70], -f3[58], f3[58], f3[52], -f3[64], -f3[59],
    f3[71], -f3[48], -2*r1*tr5*f3[75], -4*r1*tr5*f3[75], -2*f3[51], 2*f3[51],
    -f3[63], -(f2[5]/r3[2]) + f3[5]/r3[2], -(f2[5]/r3[2]) + f3[5]/r3[2],
    -1/4*f2[37]/r2[3], tr5*((f1[1]*f1[4])/4 - f1[4]^2/16 - (f1[1]*f1[11])/4 +
      f1[11]^2/16 - (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 + f2[20]/8 -
      f2[24]/8 - f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8),
    tr5*((f1[1]*f1[4])/4 - f1[4]^2/16 - (f1[1]*f1[11])/4 + f1[11]^2/16 -
      (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 + f2[20]/8 - f2[24]/8 - f2[44]/8 +
      f2[48]/8 - f2[56]/8 + f2[60]/8),
    tr5*(-1/8*f2[32] + f2[43]/8 - f2[50]/8 + f2[55]/8),
    tr5*(-1/8*f2[32] + f2[43]/8 - f2[50]/8 + f2[55]/8),
    tr5*(f2[39]/(4*r2[5]) - f3[39]/(2*r2[5])),
    tr5*(-1/4*f2[39]/r2[5] + f3[39]/(2*r2[5])), -1/4*f2[2] + f2[7]/4 -
     f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4 +
     f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 - f3[28]/4 + f3[30]/4 -
     f3[32]/4 + f3[48]/4, f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 -
     f2[28]/4 + f2[29]/4 + f2[43]/4 - f2[44]/4 - f3[3]/4 + f3[10]/4 -
     f3[11]/4 + f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4,
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - (3*f3[44])/4 + (3*f3[48])/4 -
     (3*f3[58])/4 + (3*f3[70])/4 + tr5*(f2[39]/(4*r2[5]) - f3[39]/r2[5]),
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - f3[44]/2 + f3[48]/2 - f3[58]/2 +
     f3[70]/2 + tr5*(f2[39]/(8*r2[5]) - f3[39]/(2*r2[5])),
    -1/2*f3[44] + f3[48]/2 - f3[58]/2 + f3[70]/2, f3[32], -f3[32] - f3[64],
    -1/2*f3[32] - f3[44]/2 + f3[52]/2 - f3[64]/2, -2*f3[32], f3[48], f3[59],
    f3[43]/2 - f3[48]/2 - f3[59]/2 + f3[71]/2, f2[32]/4 - f2[43]/4 +
     f2[50]/4 - f2[55]/4 - (3*f3[32])/4 - f3[43]/4 - (3*f3[51])/4 - f3[63]/4,
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 - (3*f3[32])/2 - f3[43]/2 -
     (3*f3[51])/2 - f3[63]/2, -2*f3[32], f3[32]/2 + f3[43]/2 + f3[51]/2 +
     f3[63]/2, -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 + f3[32]/2 +
     f3[43]/2 + f3[51]/2 + f3[63]/2, tr5*(f2[3]/8 - f2[15]/8 + f2[20]/8 -
      f2[26]/8 - f3[3]/4 + f3[15]/4 - f3[20]/4 + f3[26]/4),
    f2[39]/(4*r2[5]) - f3[39]/(2*r2[5]),
    tr5*(-1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 +
      f2[32]/4 - f2[48]/4 + f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 -
      f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4),
    f2[5]/(2*r3[2]) - f3[5]/(2*r3[2]),
    tr5*(-1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 + f2[28]/4 - f2[29]/4 -
      f2[43]/4 + f2[44]/4 + f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
      f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4),
    f2[5]/(2*r3[2]) - f3[5]/(2*r3[2]), tr5*(f2[2]/8 - f2[14]/8 + f2[16]/8 -
      f2[22]/8 - f3[2]/4 + f3[14]/4 - f3[16]/4 + f3[22]/4),
    tr5*(f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4) - 2*r1*f3[82],
    tr5*(-1/4*(f1[1]*f1[4]) + f1[4]^2/16 + (f1[1]*f1[11])/4 - f1[11]^2/16 +
       (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 - f2[20]/8 + f2[24]/8 +
       f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 - f3[44]/4 + f3[48]/4 -
       f3[58]/4 + f3[70]/4) + 2*r1*f3[82], (f1[1]*f1[4])/4 - f1[4]^2/16 -
     (f1[1]*f1[11])/4 + f1[11]^2/16 - (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 +
     f2[20]/8 - f2[24]/8 - f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8 -
     (tr5*f3[39])/(4*r2[5]), -1/4*(f1[1]*f1[4]) + f1[4]^2/16 +
     (f1[1]*f1[11])/4 - f1[11]^2/16 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 -
     f2[20]/8 + f2[24]/8 + f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 +
     f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 + (tr5*f3[39])/(2*r2[5]),
    f3[44], -1/4*(f1[1]*f1[4]) + f1[4]^2/16 + (f1[1]*f1[11])/4 -
     f1[11]^2/16 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 - f2[20]/8 +
     f2[24]/8 + f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 - f3[48] + f3[58] +
     (tr5*f3[39])/(4*r2[5]), -f3[44], f3[48] - f3[59],
    -f3[32] + f3[43] - f3[51] + f3[63], -2*r1*f3[75] - 2*r1*f3[82],
    2*r1*f3[75] + 2*r1*f3[82], -1/8*f2[3] + f2[15]/8 - f2[20]/8 + f2[26]/8 +
     f3[3]/4 - f3[15]/4 + f3[20]/4 - f3[26]/4, -1/8*f2[3] + f2[15]/8 -
     f2[20]/8 + f2[26]/8 + f3[3]/4 - f3[15]/4 + f3[20]/4 - f3[26]/4,
    f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
     f2[32]/4 + f2[48]/4 - f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 +
     f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4, f2[5]/r3[2] - f3[5]/r3[2],
    -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 + f2[28]/4 - f2[29]/4 -
     f2[43]/4 + f2[44]/4 + f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
     f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4, f2[5]/r3[2] - f3[5]/r3[2],
    f2[2]/8 - f2[14]/8 + f2[16]/8 - f2[22]/8 - f3[2]/4 + f3[14]/4 -
     f3[16]/4 + f3[22]/4, f2[2]/8 - f2[14]/8 + f2[16]/8 - f2[22]/8 -
     f3[2]/4 + f3[14]/4 - f3[16]/4 + f3[22]/4, -1/4*f2[35]/r2[1] +
     f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) - f2[39]/(4*r2[5]) +
     f3[39]/(2*r2[5]) - f2[40]/(4*r2[6]), f2[37]/(4*r2[3]),
    -1/4*f2[35]/r2[1] + f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) -
     f2[39]/(4*r2[5]) + f3[39]/(2*r2[5]) - f2[40]/(4*r2[6]),
    f2[40]/(4*r2[6]), f3[44]/2 + f3[48]/2 - f3[58]/2 - f3[70]/2,
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 + f3[58] + (tr5*f3[39])/(2*r2[5]),
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 + (3*f3[44])/4 + f3[48]/4 +
     (7*f3[58])/4 + f3[70]/4 + (3*tr5*f3[39])/(4*r2[5]),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])), -f3[51], f3[58],
    -1/4*zeta2 + (7*zeta3)/3 - (zeta2*f1[3])/4 + f1[3]^2/8 + f1[3]^3/12 -
     (f1[1]*f1[4])/4 + f1[4]^2/16 - (zeta2*f1[11])/4 + (f1[1]*f1[11])/4 +
     f1[11]^2/16 + f1[11]^3/12 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 -
     f2[2]/8 - f2[3]/8 + f2[7]/4 - f2[8]/2 - f2[10]/4 - f2[11]/2 + f2[12]/2 -
     f2[14]/8 - f2[15]/8 - f2[16]/8 + f2[18]/4 - f2[20]/4 + f2[21]/4 -
     f2[22]/8 + (3*f2[24])/8 - f2[26]/8 + f2[27]/4 - f2[29]/4 - f2[30]/4 -
     f2[32]/8 - f2[43]/8 - f2[44]/8 - f2[48]/8 + f2[50]/8 + f2[55]/8 +
     f2[56]/8 + f2[60]/8 - (3*f3[7])/4 + f3[8] + f3[10]/4 + f3[11]/2 -
     f3[12] + f3[16]/4 + f3[20]/4 + f3[22]/4 + f3[26]/4 - f3[28]/2 +
     f3[29]/4 + f3[30]/4 - f3[51]/4 - f3[58]/4 - f3[63]/4 - f3[70]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]),
    -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) +
     f2[39]/(8*r2[5]) - f3[39]/(2*r2[5]), f2[35]/(8*r2[1]) -
     f3[35]/(2*r2[1]) - f2[39]/(8*r2[5]) + f3[39]/(2*r2[5]) +
     f2[40]/(4*r2[6]), f2[35]/(8*r2[1]) - (3*f3[35])/(4*r2[1]) -
     f2[39]/(8*r2[5]) + f3[39]/(4*r2[5]), f2[35]/(8*r2[1]) -
     f3[35]/(2*r2[1]) + f2[37]/(4*r2[3]) - f2[39]/(8*r2[5]) +
     f3[39]/(2*r2[5]), f2[35]/(8*r2[1]) - (3*f3[35])/(4*r2[1]) -
     f2[39]/(8*r2[5]) + f3[39]/(4*r2[5]), -1/8*f2[35]/r2[1] +
     f3[35]/(2*r2[1]) + f2[39]/(8*r2[5]) - f3[39]/(2*r2[5]) -
     f2[40]/(4*r2[6]), tr5*((f1[1]*f1[4])/4 - f1[4]^2/16 - (f1[1]*f1[11])/4 +
       f1[11]^2/16 - (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 + f2[20]/8 -
       f2[24]/8 - f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8 + f3[44]/4 -
       f3[48]/4 + f3[58]/4 - f3[70]/4) - 6*r1*f3[82], 4*r1*f3[76],
    4*r1*f3[83], tr5*(-1/8*f2[32] + f2[43]/8 - f2[50]/8 + f2[55]/8 -
       f3[32]/4 + f3[43]/4 - f3[51]/4 + f3[63]/4) - 2*r1*f3[75],
    4*r1*f3[76] + 4*r1*f3[83], f2[5]/r3[2] - f3[5]/r3[2],
    -1/4*f2[35]/r2[1] - f3[35]/(2*r2[1]) + f2[39]/(4*r2[5]) -
     (5*f3[39])/(2*r2[5])}, {f4[44], -2*f4[48], -f4[48], -2*f4[32], f4[43],
    -1/8*f3[39]/r2[5] + f4[39]/(2*r2[5]), f3[39]/(8*r2[5]),
    -1/8*f3[39]/r2[5] + f4[39]/(2*r2[5]), -1/4*f4[39]/r2[5],
    -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]), -1/8*f3[35]/r2[1] + f4[35]/r2[1],
    -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]), -1/8*f3[35]/r2[1] +
     (3*f4[35])/(4*r2[1]), -2*r1*tr5*f4[82], 2*r1*tr5*f4[82],
    tr5*(-1/8*f3[39]/r2[5] + f4[39]/(4*r2[5])), -f4[32], -2*f4[48],
    -2*r1*tr5*f4[75], 2*r1*tr5*f4[75], f4[32],
    tr5*(f3[35]/(8*r2[1]) - f4[35]/(4*r2[1])),
    tr5*(2*r1*f3[82] - 4*r1*f4[82]), tr5*(-2*r1*f3[82] + 4*r1*f4[82]),
    -f4[48], tr5*(2*r1*f3[75] - 4*r1*f4[75]),
    tr5*(-2*r1*f3[75] + 4*r1*f4[75]), f4[44]/4 - f4[48]/4 + f4[58]/4 -
     f4[70]/4 + (tr5*f4[39])/(4*r2[5]), -1/4*f4[44] + f4[48]/4 -
     (5*f4[58])/4 + f4[70]/4 - (tr5*f4[39])/(4*r2[5]),
    -1/4*f3[39]/r2[5] + (3*f4[39])/r2[5], f4[32]/4 - f4[43]/4 + f4[51]/4 -
     f4[63]/4 + (tr5*f4[35])/(4*r2[1]), -1/4*f4[32] + f4[43]/4 +
     (3*f4[51])/4 + f4[63]/4 - (tr5*f4[35])/(4*r2[1]),
    f3[35]/(4*r2[1]) + f4[35]/r2[1], -(r1*f3[82]) +
     tr5*(f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 - f4[44]/4 + f4[48]/4 -
       f4[58]/4 + f4[70]/4) + 2*r1*f4[82],
    tr5*(f3[39]/(8*r2[5]) - f4[39]/(2*r2[5])), -1/4*f3[44] + f3[48]/4 -
     f3[58]/4 + f3[70]/4 + f4[44]/2 - f4[48]/2 + f4[58]/2 - f4[70]/2,
    tr5*(f3[39]/(8*r2[5]) - f4[39]/(4*r2[5])),
    tr5*(-1/8*f3[39]/r2[5] + f4[39]/(4*r2[5])), -1/8*(tr5*f3[39])/r2[5],
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2, (9*f4[39])/(4*r2[5]), f4[64], f4[37]/(2*r2[3]),
    f4[59], f4[40]/(2*r2[6]), -(r1*f3[75]) +
     tr5*(f3[32]/8 - f3[43]/8 + f3[51]/8 - f3[63]/8 - f4[32]/4 + f4[43]/4 -
       f4[51]/4 + f4[63]/4) + 2*r1*f4[75], -1/4*f3[32] + f3[43]/4 -
     f3[51]/4 + f3[63]/4 + f4[32]/2 - f4[43]/2 + f4[51]/2 - f4[63]/2 +
     tr5*(f3[35]/(4*r2[1]) - f4[35]/(2*r2[1])), -1/4*(tr5*f4[35])/r2[1],
    (tr5*f4[35])/(4*r2[1]), f4[51], f3[32]/4 - f3[43]/4 + f3[51]/4 -
     f3[63]/4 - f4[32]/2 + f4[43]/2 - f4[51]/2 + f4[63]/2 +
     tr5*(-1/4*f3[35]/r2[1] + f4[35]/(2*r2[1])),
    f3[35]/(8*r2[1]) + (5*f4[35])/(4*r2[1]), -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] + 2*r1*f4[75] + 2*r1*f4[82],
    tr5*(-1/8*f3[39]/r2[5] + f4[39]/(4*r2[5])), f3[39]/(8*r2[5]) -
     f4[39]/(4*r2[5]), f3[39]/(4*r2[5]) - f4[39]/(2*r2[5]),
    tr5*(f3[35]/(8*r2[1]) - f4[35]/(4*r2[1])), f3[35]/(8*r2[1]) -
     f4[35]/(4*r2[1]), f3[35]/(8*r2[1]) - f4[35]/(4*r2[1]),
    f3[37]/(4*r2[3]) + f3[40]/(4*r2[6]), -1/4*f3[44] + f3[48]/4 - f3[58]/4 +
     f3[70]/4 + f4[44]/4 - f4[48]/4 + f4[58]/4 - f4[70]/4 +
     tr5*(-1/8*f3[39]/r2[5] + f4[39]/(4*r2[5])), -1/4*f3[39]/r2[5] +
     f4[39]/(2*r2[5]), -1/4*f3[32] + f3[43]/4 - f3[51]/4 + f3[63]/4 +
     f4[32]/4 - f4[43]/4 + f4[51]/4 - f4[63]/4 +
     tr5*(f3[35]/(8*r2[1]) + f4[35]/(4*r2[1])), -1/4*f3[32] + f3[43]/4 -
     f3[51]/4 + f3[63]/4 + f4[32]/4 - f4[43]/4 + (5*f4[51])/4 - f4[63]/4 +
     tr5*(f3[35]/(8*r2[1]) + f4[35]/(4*r2[1])), -1/2*f3[35]/r2[1],
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(-2*r1*f3[82] + 6*r1*f4[82]), tr5*(-2*r1*f3[82] + 4*r1*f4[82]),
    -f4[70], -f4[58], f4[58], f4[52], -f4[64], -f4[59], f4[71], -f4[48],
    tr5*(-2*r1*f3[75] - 2*r1*f4[75]), tr5*(-2*r1*f3[75] - 4*r1*f4[75]),
    -2*f4[51], 2*f4[51], -f4[63], -(f3[5]/r3[2]) + f4[5]/r3[2],
    -(f3[5]/r3[2]) + f4[5]/r3[2], -1/4*f3[37]/r2[3],
    tr5*(-1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8) + r1*f3[82],
    tr5*(-1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8) + r1*f3[82],
    tr5*(-1/8*f3[32] + f3[43]/8 - f3[51]/8 + f3[63]/8) + r1*f3[75],
    tr5*(-1/8*f3[32] + f3[43]/8 - f3[51]/8 + f3[63]/8) + r1*f3[75],
    tr5*(f3[39]/(4*r2[5]) - f4[39]/(2*r2[5])),
    tr5*(-1/4*f3[39]/r2[5] + f4[39]/(2*r2[5])), -1/4*f3[2] + f3[7]/4 -
     f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4 +
     f4[2]/4 - f4[7]/4 + f4[11]/4 - f4[15]/4 - f4[28]/4 + f4[30]/4 -
     f4[32]/4 + f4[48]/4, f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
     f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4 - f4[3]/4 + f4[10]/4 -
     f4[11]/4 + f4[14]/4 + f4[28]/4 - f4[29]/4 - f4[43]/4 + f4[44]/4,
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - (3*f4[44])/4 + (3*f4[48])/4 -
     (3*f4[58])/4 + (3*f4[70])/4 + tr5*(f3[39]/(4*r2[5]) - f4[39]/r2[5]),
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2 + tr5*(f3[39]/(8*r2[5]) - f4[39]/(2*r2[5])),
    -1/2*f4[44] + f4[48]/2 - f4[58]/2 + f4[70]/2, f4[32], -f4[32] - f4[64],
    -1/2*f4[32] - f4[44]/2 + f4[52]/2 - f4[64]/2, -2*f4[32], f4[48], f4[59],
    f4[43]/2 - f4[48]/2 - f4[59]/2 + f4[71]/2, f3[32]/4 - f3[43]/4 +
     f3[51]/4 - f3[63]/4 - (3*f4[32])/4 - f4[43]/4 - (3*f4[51])/4 - f4[63]/4,
    f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 - (3*f4[32])/2 - f4[43]/2 -
     (3*f4[51])/2 - f4[63]/2, -2*f4[32], f4[32]/2 + f4[43]/2 + f4[51]/2 +
     f4[63]/2, -1/4*f3[32] + f3[43]/4 - f3[51]/4 + f3[63]/4 + f4[32]/2 +
     f4[43]/2 + f4[51]/2 + f4[63]/2, tr5*(-(r1*f3[76]) + r1*f3[83]),
    tr5*(f3[3]/8 - f3[15]/8 + f3[20]/8 - f3[26]/8 - f4[3]/4 + f4[15]/4 -
      f4[20]/4 + f4[26]/4), f3[39]/(4*r2[5]) - f4[39]/(2*r2[5]),
    tr5*(-1/4*f3[2] + f3[7]/4 - f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 +
      f3[32]/4 - f3[48]/4 + f4[2]/4 - f4[7]/4 + f4[11]/4 - f4[15]/4 -
      f4[28]/4 + f4[30]/4 - f4[32]/4 + f4[48]/4),
    f3[5]/(2*r3[2]) - f4[5]/(2*r3[2]),
    tr5*(-1/4*f3[3] + f3[10]/4 - f3[11]/4 + f3[14]/4 + f3[28]/4 - f3[29]/4 -
      f3[43]/4 + f3[44]/4 + f4[3]/4 - f4[10]/4 + f4[11]/4 - f4[14]/4 -
      f4[28]/4 + f4[29]/4 + f4[43]/4 - f4[44]/4),
    f3[5]/(2*r3[2]) - f4[5]/(2*r3[2]), tr5*(f3[2]/8 - f3[14]/8 + f3[16]/8 -
      f3[22]/8 - f4[2]/4 + f4[14]/4 - f4[16]/4 + f4[22]/4),
    tr5*(f4[44]/4 - f4[48]/4 + f4[58]/4 - f4[70]/4) - 2*r1*f4[82],
    -(r1*f3[82]) + tr5*(f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 -
       f4[44]/4 + f4[48]/4 - f4[58]/4 + f4[70]/4) + 2*r1*f4[82],
    -1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8 - (tr5*f4[39])/(4*r2[5]),
    f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 + f4[44]/4 - f4[48]/4 +
     f4[58]/4 - f4[70]/4 + (tr5*f4[39])/(2*r2[5]), f4[44],
    f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 - f4[48] + f4[58] +
     (tr5*f4[39])/(4*r2[5]), -f4[44], f4[48] - f4[59],
    -f4[32] + f4[43] - f4[51] + f4[63], r1*f3[75] - r1*f3[76] + r1*f3[82] -
     r1*f3[83] - 2*r1*f4[75] - 2*r1*f4[82], -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] + 2*r1*f4[75] + 2*r1*f4[82],
    -1/8*f3[3] + f3[15]/8 - f3[20]/8 + f3[26]/8 + f4[3]/4 - f4[15]/4 +
     f4[20]/4 - f4[26]/4, -1/8*f3[3] + f3[15]/8 - f3[20]/8 + f3[26]/8 +
     f4[3]/4 - f4[15]/4 + f4[20]/4 - f4[26]/4, f3[2]/4 - f3[7]/4 + f3[11]/4 -
     f3[15]/4 - f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4 - f4[2]/4 +
     f4[7]/4 - f4[11]/4 + f4[15]/4 + f4[28]/4 - f4[30]/4 + f4[32]/4 -
     f4[48]/4, f3[5]/r3[2] - f4[5]/r3[2], -1/4*f3[3] + f3[10]/4 - f3[11]/4 +
     f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4 + f4[3]/4 -
     f4[10]/4 + f4[11]/4 - f4[14]/4 - f4[28]/4 + f4[29]/4 + f4[43]/4 -
     f4[44]/4, f3[5]/r3[2] - f4[5]/r3[2], f3[2]/8 - f3[14]/8 + f3[16]/8 -
     f3[22]/8 - f4[2]/4 + f4[14]/4 - f4[16]/4 + f4[22]/4,
    f3[2]/8 - f3[14]/8 + f3[16]/8 - f3[22]/8 - f4[2]/4 + f4[14]/4 -
     f4[16]/4 + f4[22]/4, -1/4*f3[35]/r2[1] + f4[35]/(2*r2[1]) -
     f3[37]/(4*r2[3]) - f3[39]/(4*r2[5]) + f4[39]/(2*r2[5]) -
     f3[40]/(4*r2[6]), f3[37]/(4*r2[3]), -1/4*f3[35]/r2[1] +
     f4[35]/(2*r2[1]) - f3[37]/(4*r2[3]) - f3[39]/(4*r2[5]) +
     f4[39]/(2*r2[5]) - f3[40]/(4*r2[6]), f3[40]/(4*r2[6]),
    f4[44]/2 + f4[48]/2 - f4[58]/2 - f4[70]/2, f3[44]/4 - f3[48]/4 +
     f3[58]/4 - f3[70]/4 + f4[58] + (tr5*f4[39])/(2*r2[5]),
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 + (3*f4[44])/4 + f4[48]/4 +
     (7*f4[58])/4 + f4[70]/4 + (3*tr5*f4[39])/(4*r2[5]),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])), -f4[51], f4[58],
    (47*zeta2^2)/40 - (7*zeta3)/6 + (zeta2*f1[3])/8 - (7*zeta3*f1[3])/6 +
     (zeta2*f1[3]^2)/8 - f1[3]^3/24 - f1[3]^4/48 + (zeta2*f1[11])/8 -
     (7*zeta3*f1[11])/6 + (zeta2*f1[11]^2)/8 - f1[11]^3/24 - f1[11]^4/48 -
     f3[2]/8 - f3[3]/8 + f3[7]/4 - f3[8]/2 - f3[10]/4 - f3[11]/2 + f3[12]/2 -
     f3[14]/8 - f3[15]/8 - f3[16]/8 + f3[18]/4 - f3[20]/8 + f3[21]/4 -
     f3[22]/8 + f3[24]/4 - f3[26]/8 + f3[27]/4 - f3[29]/4 - f3[30]/4 -
     f3[32]/8 - f3[43]/8 - f3[44]/8 - f3[48]/8 + f3[51]/8 + f3[58]/8 +
     f3[63]/8 + f3[70]/8 - (3*f4[7])/4 + f4[8] + f4[10]/4 + f4[11]/2 -
     f4[12] + f4[16]/4 + f4[20]/4 + f4[22]/4 + f4[26]/4 - f4[28]/2 +
     f4[29]/4 + f4[30]/4 - f4[51]/4 - f4[58]/4 - f4[63]/4 - f4[70]/4,
    -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]),
    -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]) - f3[37]/(4*r2[3]) +
     f3[39]/(8*r2[5]) - f4[39]/(2*r2[5]), f3[35]/(8*r2[1]) -
     f4[35]/(2*r2[1]) - f3[39]/(8*r2[5]) + f4[39]/(2*r2[5]) +
     f3[40]/(4*r2[6]), f3[35]/(8*r2[1]) - (3*f4[35])/(4*r2[1]) -
     f3[39]/(8*r2[5]) + f4[39]/(4*r2[5]), f3[35]/(8*r2[1]) -
     f4[35]/(2*r2[1]) + f3[37]/(4*r2[3]) - f3[39]/(8*r2[5]) +
     f4[39]/(2*r2[5]), f3[35]/(8*r2[1]) - (3*f4[35])/(4*r2[1]) -
     f3[39]/(8*r2[5]) + f4[39]/(4*r2[5]), -1/8*f3[35]/r2[1] +
     f4[35]/(2*r2[1]) + f3[39]/(8*r2[5]) - f4[39]/(2*r2[5]) -
     f3[40]/(4*r2[6]), r1*f3[82] + tr5*(-1/8*f3[44] + f3[48]/8 - f3[58]/8 +
       f3[70]/8 + f4[44]/4 - f4[48]/4 + f4[58]/4 - f4[70]/4) - 6*r1*f4[82],
    4*r1*f4[76], 4*r1*f4[83], r1*f3[75] +
     tr5*(-1/8*f3[32] + f3[43]/8 - f3[51]/8 + f3[63]/8 - f4[32]/4 +
       f4[43]/4 - f4[51]/4 + f4[63]/4) - 2*r1*f4[75],
    2*r1*f3[75] - 2*r1*f3[76] + 2*r1*f3[82] - 2*r1*f3[83] + 4*r1*f4[76] +
     4*r1*f4[83], f3[5]/r3[2] - f4[5]/r3[2], -1/4*f3[35]/r2[1] -
     f4[35]/(2*r2[1]) + f3[39]/(4*r2[5]) - (5*f4[39])/(2*r2[5])}},
  {{f2[44] + f2[56], -2*f2[48], -f2[48] - f2[60], -2*f2[32], f2[50],
    f2[43] + f2[55], f2[37]/(2*r2[3]), f2[40]/(2*r2[6]), -f2[32],
    (tr5*f2[37])/(4*r2[3]), f2[37]/(4*r2[3]), -1/2*f2[37]/r2[3], -2*f2[48],
    -1/4*(tr5*f2[40])/r2[6], (-3*f2[40])/(4*r2[6]), -(f2[40]/r2[6]),
    -1/4*f2[40]/r2[6], f2[32], -f2[48], f2[39]/r2[5],
    -1/2*(tr5*f2[37])/r2[3], -1/4*f2[37]/r2[3], (tr5*f2[40])/(2*r2[6]),
    f2[40]/(2*r2[6]), f2[35]/r2[1], f2[39]/r2[5],
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
      (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
      f2[44]/4 + f2[50]/4 - f2[56]/4), (tr5*f2[37])/(4*r2[3]),
    (tr5*f2[37])/(4*r2[3]), (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 +
     f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 -
     f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4, 2*f1[1]*f1[3] - f1[3]^2/2 -
     2*f1[1]*f1[4] + f1[4]^2/2, -1/2*f2[37]/r2[3],
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
      (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
      (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
      f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4), (tr5*f2[40])/(4*r2[6]),
    (tr5*f2[40])/(4*r2[6]), (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 +
     f1[11]^2/8 + (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4, -2*f1[2]*f1[14] +
     2*f1[11]*f1[14] - f2[21] + f2[26], -1/2*(tr5*f2[40])/r2[6],
    (7*f2[40])/(4*r2[6]), f2[35]/r2[1], -1/4*(tr5*f2[37])/r2[3],
    -1/4*f2[37]/r2[3], -1/4*f2[37]/r2[3], (tr5*f2[40])/(4*r2[6]),
    -1/4*f2[40]/r2[6], -1/4*f2[40]/r2[6], (f1[3]*f1[14])/2 -
     (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 +
     f2[50]/4 - f2[56]/4, f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 -
     f1[3]*f1[14] + f1[4]*f1[14] - f2[16]/2 + f2[18]/2 - f2[32]/2 +
     f2[44]/2 - f2[50]/2 + f2[56]/2 - (tr5*f2[37])/(4*r2[3]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4, -(f1[1]*f1[3]) + f1[3]^2/4 +
     f1[1]*f1[4] - f1[4]^2/4 + f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 -
     f2[18]/2 + f2[32]/2 - f2[44]/2 + f2[50]/2 - f2[56]/2 +
     (tr5*f2[37])/(4*r2[3]), -1/2*(f1[2]*f1[13]) + (f1[3]*f1[13])/2 +
     f2[22]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4,
    f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[11] + f1[11]^2/4 + f1[2]*f1[13] -
     f1[3]*f1[13] - f1[2]*f1[14] + f1[11]*f1[14] - f2[21]/2 - f2[22]/2 +
     f2[26]/2 + f2[27]/2 - f2[43]/2 + f2[48]/2 - f2[55]/2 + f2[60]/2 -
     (tr5*f2[40])/(4*r2[6]), (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 +
     f1[11]^2/8 + (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 - (tr5*f2[40])/(2*r2[6]),
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 - f1[2]*f1[13] +
     f1[3]*f1[13] + f1[2]*f1[14] - f1[11]*f1[14] + f2[21]/2 + f2[22]/2 -
     f2[26]/2 - f2[27]/2 + f2[43]/2 - f2[48]/2 + f2[55]/2 - f2[60]/2 +
     (tr5*f2[40])/(4*r2[6]), -1/2*f2[35]/r2[1], 2*f1[1]*f1[4] - f1[4]^2/2 -
     2*f1[1]*f1[11] + f1[11]^2/2 - 2*f1[4]*f1[13] + 2*f1[11]*f1[13] +
     f2[20] - f2[24], 2*f1[3]*f1[14] - 2*f1[4]*f1[14] + f2[16] - f2[18],
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[4])/2 - (3*f1[4]^2)/8,
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + (tr5*f2[37])/(4*r2[3]),
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + 3*f1[2]*f1[14] -
     3*f1[11]*f1[14] + (3*f2[21])/2 - (3*f2[26])/2,
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 -
     2*f1[2]*f1[13] + 2*f1[3]*f1[13] + f2[22] - f2[27],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 - (3*f2[48])/4 - f2[55]/4 + f2[60]/4 + (tr5*f2[40])/(4*r2[6]),
    -1/4*f2[37]/r2[3], -1/4*f2[40]/r2[6],
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
      (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
      f2[44]/4 - f2[50]/4 + f2[56]/4), tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
      (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
      f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 + f2[50]/4 - f2[56]/4),
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
      (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
      (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
      f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4),
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
      (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
      (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
      f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4), -1/4*(tr5*f2[37])/r2[3],
    (tr5*f2[37])/(4*r2[3]), -1/4*(tr5*f2[40])/r2[6], (tr5*f2[40])/(4*r2[6]),
    (tr5*f2[5])/(2*r3[2]), f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    -1/2*(tr5*f2[5])/r3[2], f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 -
     f2[60]/2, f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 -
     f1[3]*f1[14] + f1[4]*f1[14] - f2[16]/2 + f2[18]/2 - f2[32]/2 +
     f2[44]/2 - f2[50]/2 + f2[56]/2 - (tr5*f2[37])/(4*r2[3]),
    f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 - (f1[3]*f1[14])/2 +
     (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 + (3*f2[32])/4 + f2[44]/4 -
     f2[50]/4 + f2[56]/4 - (tr5*f2[37])/(2*r2[3]),
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] - f1[4]^2/2 - f2[32],
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
     f2[16]/4 - f2[18]/4 - (3*f2[32])/4 - f2[44]/4 + f2[50]/4 - f2[56]/4,
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[4])/2 - (3*f1[4]^2)/8 +
     f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 - f2[18]/2 - (3*f2[32])/2 -
     f2[44]/2 + f2[50]/2 - f2[56]/2 + (tr5*f2[37])/(4*r2[3]),
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[11])/2 -
     (3*f1[11]^2)/8 - f1[2]*f1[13] + f1[3]*f1[13] + (3*f1[2]*f1[14])/2 -
     (3*f1[11]*f1[14])/2 + (3*f2[21])/4 + f2[22]/2 - (3*f2[26])/4 -
     f2[27]/2 + f2[43]/2 + f2[48]/2 + f2[55]/2 - f2[60]/2 +
     (tr5*f2[40])/(4*r2[6]), -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] +
     f2[26], (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[11])/2 -
     (3*f1[11]^2)/8 - (3*f1[2]*f1[13])/2 + (3*f1[3]*f1[13])/2 +
     (3*f1[2]*f1[14])/2 - (3*f1[11]*f1[14])/2 + (3*f2[21])/4 + (3*f2[22])/4 -
     (3*f2[26])/4 - (3*f2[27])/4 + (3*f2[43])/4 - (3*f2[48])/4 +
     (3*f2[55])/4 - (3*f2[60])/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 -
     f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
     (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4, f1[1]*f1[3] - f1[3]^2/4 -
     f1[1]*f1[11] + f1[11]^2/4 + f1[2]*f1[13] - f1[3]*f1[13] - f1[2]*f1[14] +
     f1[11]*f1[14] - f2[21]/2 - f2[22]/2 + f2[26]/2 + f2[27]/2 - f2[43]/2 +
     f2[48]/2 - f2[55]/2 + f2[60]/2 - (tr5*f2[40])/(4*r2[6]), -f2[32],
    -2*f2[32], -2*f2[32], f2[32]/2 + f2[43]/2 + f2[50]/2 + f2[55]/2, f2[32],
    tr5*(-1/4*f2[2] + f2[3]/4 - f2[18]/4 + f2[24]/4),
    tr5*(-1/4*f2[14] + f2[15]/4 + f2[21]/4 - f2[27]/4),
    tr5*(-1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 +
      f2[32]/4 - f2[48]/4), tr5*(f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 -
      f2[28]/4 + f2[29]/4 + f2[43]/4 - f2[44]/4), f2[44] + f2[56] - f2[60],
    -f2[48], tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 -
      f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 +
      f2[32]/4 - f2[44]/4 + f2[50]/4 - f2[56]/4),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + (tr5*f2[37])/(4*r2[3]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 - f2[44] -
     f2[56], -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (5*f1[2]*f1[14])/2 - (5*f1[11]*f1[14])/2 + (5*f2[21])/4 - (5*f2[26])/4 +
     f2[48], -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 - f2[26]/4 - f2[60],
    -f2[32] + f2[43] + f2[55], -1/4*f2[2] + f2[3]/4 - f2[18]/4 + f2[24]/4,
    -1/4*f2[2] + f2[3]/4 - f2[18]/4 + f2[24]/4, f2[14]/4 - f2[15]/4 -
     f2[21]/4 + f2[27]/4, f2[14]/4 - f2[15]/4 - f2[21]/4 + f2[27]/4,
    -1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 +
     f2[32]/4 - f2[48]/4, f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 -
     f2[28]/4 + f2[30]/4 - f2[32]/4 + f2[48]/4, f2[5]/(2*r3[2]),
    f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 + f2[29]/4 +
     f2[43]/4 - f2[44]/4, -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 +
     f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4, f2[5]/(2*r3[2]),
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 + f2[44]/2 + f2[48]/2 + f2[56]/2 -
     f2[60]/2, f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 -
     f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 - f2[24]/2 + f2[44]/2 +
     f2[48]/2 + f2[56]/2 + f2[60]/2, -1/2*(tr5*f2[5])/r3[2],
    (tr5*f2[5])/(2*r3[2]), -1/2*(tr5*f2[5])/r3[2], (tr5*f2[5])/(2*r3[2]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 - f2[26]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8,
    -1/2*zeta2 + f1[1]*f1[2] - f1[1]*f1[3] + f1[3]^2/4 + (f1[1]*f1[4])/2 +
     f1[4]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 + (f1[3]*f1[14])/2 -
     (f1[4]*f1[14])/2 + (f1[11]*f1[14])/2 + (3*f2[7])/4 - f2[8] - f2[10]/4 -
     f2[11]/2 + f2[12] + f2[16]/4 - f2[18]/2 - f2[21]/2 + f2[22]/4 -
     f2[24]/4 + f2[26]/4 - f2[27]/2 + f2[28]/2 - f2[29]/4 - f2[30]/4 +
     f2[50]/4 + f2[55]/4 + f2[56]/4 + f2[60]/4, -2*f1[1]*f1[2] + f1[2]^2/2 +
     2*f1[1]*f1[3] - f1[3]^2/2 - 2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] -
     f1[11]^2/2, f2[37]/(4*r2[3]) + f2[40]/(4*r2[6]),
    f2[37]/(4*r2[3]) - (3*f2[40])/(4*r2[6]), -1/2*f2[37]/r2[3] -
     f2[40]/(2*r2[6]), f2[37]/(4*r2[3]), f2[40]/(4*r2[6]),
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
      (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
      f2[44]/4 + f2[50]/4 - f2[56]/4), tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
      (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 +
      (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 -
      f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4),
    f2[2]/4 - f2[3]/4 + f2[18]/4 - f2[24]/4, f2[14]/4 - f2[15]/4 - f2[21]/4 +
     f2[27]/4, f2[5]/r3[2], f2[37]/(2*r2[3]) + f2[40]/r2[6]},
   {f3[44], -2*f3[48], -f3[48], -2*f3[32], f3[43], f3[37]/(2*r2[3]),
    f3[40]/(2*r2[6]), -f3[32], tr5*(-1/8*f2[37]/r2[3] + f3[37]/(4*r2[3])),
    -1/8*f2[37]/r2[3] + f3[37]/(4*r2[3]), (3*f2[37])/(8*r2[3]) -
     f3[37]/(2*r2[3]), -1/8*f2[37]/r2[3], -2*f3[48],
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(4*r2[6])), (3*f2[40])/(8*r2[6]) -
     (3*f3[40])/(4*r2[6]), (5*f2[40])/(8*r2[6]) - f3[40]/r2[6],
    -1/8*f2[40]/r2[6] - f3[40]/(4*r2[6]), f3[32], -f3[48], 2*r1*tr5*f3[76],
    2*r1*tr5*f3[83], f3[39]/r2[5], 4*r1*tr5*f3[76], 2*r1*tr5*f3[76],
    -4*r1*tr5*f3[76], -1/2*(tr5*f3[37])/r2[3], -1/8*f2[37]/r2[3] -
     f3[37]/(4*r2[3]), -1/8*f2[37]/r2[3], 4*r1*tr5*f3[83], 2*r1*tr5*f3[83],
    -4*r1*tr5*f3[83], (tr5*f3[40])/(2*r2[6]), -1/8*f2[40]/r2[6] +
     f3[40]/(2*r2[6]), -1/8*f2[40]/r2[6], f3[35]/r2[1], f3[39]/r2[5],
    2*r1*tr5*f3[76], tr5*((f1[1]*f1[3])/4 - f1[3]^2/16 - (f1[1]*f1[4])/4 +
       f1[4]^2/16 - (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 - f2[16]/8 +
       f2[18]/8 - f2[32]/8 + f2[44]/8 - f2[50]/8 + f2[56]/8 + f3[32]/4 -
       f3[44]/4 + f3[52]/4 - f3[64]/4) - 2*r1*f3[76],
    tr5*(-1/8*f2[37]/r2[3] + f3[37]/(4*r2[3])), (tr5*f3[37])/(4*r2[3]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/4 + f3[44]/4 - f3[52]/4 +
     f3[64]/4 - (tr5*f2[37])/(8*r2[3]), f3[64], (tr5*f2[37])/(8*r2[3]),
    -1/2*f3[37]/r2[3], 2*r1*tr5*f3[83],
    tr5*((f1[1]*f1[3])/4 - f1[3]^2/16 - (f1[1]*f1[11])/4 + f1[11]^2/16 +
       (f1[2]*f1[13])/4 - (f1[3]*f1[13])/4 - (f1[2]*f1[14])/4 +
       (f1[11]*f1[14])/4 - f2[21]/8 - f2[22]/8 + f2[26]/8 + f2[27]/8 -
       f2[43]/8 + f2[48]/8 - f2[55]/8 + f2[60]/8 + f3[43]/4 - f3[48]/4 -
       f3[59]/4 + f3[71]/4) - 2*r1*f3[83], (tr5*f3[40])/(4*r2[6]),
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(4*r2[6])), -1/2*(f1[1]*f1[3]) +
     f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 +
     f2[22]/4 - f2[26]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 -
     f2[60]/4 - f3[43]/4 + f3[48]/4 + f3[59]/4 - f3[71]/4 -
     (tr5*f2[40])/(8*r2[6]), f3[59],
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(2*r2[6])), (7*f3[40])/(4*r2[6]),
    f3[35]/r2[1], tr5*(f2[37]/(8*r2[3]) - f3[37]/(4*r2[3])),
    f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]), f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]),
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(4*r2[6])), f2[40]/(8*r2[6]) -
     f3[40]/(4*r2[6]), f2[40]/(8*r2[6]) - f3[40]/(4*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + f3[32]/4 - f3[44]/4 + f3[52]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/2 + f3[44]/2 - f3[52]/2 +
     f3[64]/2 - (tr5*f3[37])/(4*r2[3]), -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
     f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 + f2[50]/4 - f2[56]/4 -
     f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4, (f1[1]*f1[3])/2 - f1[3]^2/8 -
     (f1[1]*f1[4])/2 + f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 -
     f2[16]/4 + f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4 +
     f3[32]/2 - f3[44]/2 + f3[52]/2 - f3[64]/2 + (tr5*f3[37])/(4*r2[3]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/4 - f3[48]/4 +
     f3[71]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 -
     f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 - f3[43]/2 + f3[48]/2 +
     f3[59]/2 - f3[71]/2 - (tr5*f3[40])/(4*r2[6]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
     (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 - f3[43]/4 + f3[48]/4 +
     f3[59]/4 - f3[71]/4 - (tr5*f3[40])/(2*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/2 - f3[48]/2 -
     f3[59]/2 + f3[71]/2 + (tr5*f3[40])/(4*r2[6]), -1/2*f3[35]/r2[1],
    -f3[70], -f3[58], 4*r1*tr5*f3[76], f3[52], (-3*f3[64])/4,
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + (tr5*f3[37])/(4*r2[3]),
    -4*r1*tr5*f3[83], (-3*f3[59])/2, f3[71], -1/4*f3[43] - (3*f3[48])/4 +
     f3[59]/4 - f3[71]/4 + (tr5*f3[40])/(4*r2[6]), -f3[51], -f3[63],
    -2*r1*f3[76] - 2*r1*f3[83], f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]),
    f2[40]/(8*r2[6]) - f3[40]/(4*r2[6]), -1/4*f2[35]/r2[1] -
     f2[39]/(4*r2[5]), tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
       (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
       f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 + f2[50]/4 - f2[56]/4 -
       f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4) + 2*r1*f3[76],
    tr5*(f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4) - 2*r1*f3[76],
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
       (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
       (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
       f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 - f3[43]/4 + f3[48]/4 +
       f3[59]/4 - f3[71]/4) + 2*r1*f3[83],
    tr5*(f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4) - 2*r1*f3[83],
    tr5*(f2[37]/(8*r2[3]) - f3[37]/(4*r2[3])),
    tr5*(-1/8*f2[37]/r2[3] + f3[37]/(4*r2[3])),
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(4*r2[6])),
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(4*r2[6])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])), -1/2*f2[5]/r3[2] +
     f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])), -1/2*f2[5]/r3[2] +
     f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/4*f2[39]/r2[5],
    -1/2*f3[44] + f3[48]/2 + f3[58]/2 + f3[70]/2,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/2 + f3[44]/2 - f3[52]/2 +
     f3[64]/2 + tr5*(-1/4*f2[37]/r2[3] - f3[37]/(4*r2[3])),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + (3*f3[32])/4 + f3[44]/4 - f3[52]/4 +
     f3[64]/2 - (tr5*f3[37])/(2*r2[3]), -f3[32] - f3[64],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + f3[32]/4 - f3[44]/4 + f3[52]/4 -
     f3[64]/4 + (tr5*f2[37])/(8*r2[3]), (-3*f3[32])/4 - f3[44]/4 + f3[52]/4 -
     f3[64]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - (3*f3[32])/2 - f3[44]/2 + f3[52]/2 -
     (3*f3[64])/4 + (tr5*f3[37])/(4*r2[3]), -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 -
     f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 + f3[43]/2 +
     f3[48]/2 - (3*f3[59])/4 + f3[71]/2 + (tr5*f3[40])/(4*r2[6]), f3[59],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + (3*f3[43])/4 -
     (3*f3[48])/4 - (3*f3[59])/4 + (3*f3[71])/4 + (tr5*f2[40])/(4*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/4 - f3[48]/4 -
     f3[59]/4 + f3[71]/4 + (tr5*f2[40])/(8*r2[6]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4, -1/2*(f1[1]*f1[3]) +
     f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 +
     f2[22]/4 - f2[26]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 -
     f2[60]/4 - f3[43]/2 + f3[48]/2 + f3[59]/2 - f3[71]/2 +
     tr5*(-1/4*f2[40]/r2[6] - f3[40]/(4*r2[6])), -f3[32], -2*f3[32],
    -2*f3[32], f3[32]/2 + f3[43]/2 + f3[51]/2 + f3[63]/2, f3[32],
    tr5*(f2[2]/8 - f2[3]/8 + f2[18]/8 - f2[24]/8 - f3[2]/4 + f3[3]/4 -
      f3[18]/4 + f3[24]/4), tr5*(f2[14]/8 - f2[15]/8 - f2[21]/8 + f2[27]/8 -
      f3[14]/4 + f3[15]/4 + f3[21]/4 - f3[27]/4),
    tr5*(f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
      f2[32]/4 + f2[48]/4 - f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 +
      f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4),
    tr5*(-1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 + f2[28]/4 - f2[29]/4 -
      f2[43]/4 + f2[44]/4 + f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
      f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4), f3[44], -f3[48],
    tr5*((f1[1]*f1[3])/4 - f1[3]^2/16 - (f1[1]*f1[4])/4 + f1[4]^2/16 -
       (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 - f2[16]/8 + f2[18]/8 - f2[32]/8 +
       f2[44]/8 - f2[50]/8 + f2[56]/8 + f3[32]/4 - f3[44]/4 + f3[52]/4 -
       f3[64]/4) - 2*r1*f3[76], (f1[1]*f1[3])/4 - f1[3]^2/16 -
     (f1[1]*f1[4])/4 + f1[4]^2/16 - (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 -
     f2[16]/8 + f2[18]/8 - f2[32]/8 + f2[44]/8 - f2[50]/8 + f2[56]/8 -
     f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4 + (tr5*f3[37])/(4*r2[3]),
    -f3[44] - f3[64]/4, tr5*((f1[1]*f1[3])/4 - f1[3]^2/16 -
      (f1[1]*f1[11])/4 + f1[11]^2/16 + (f1[2]*f1[13])/4 - (f1[3]*f1[13])/4 -
      (f1[2]*f1[14])/4 + (f1[11]*f1[14])/4 - f2[21]/8 - f2[22]/8 + f2[26]/8 +
      f2[27]/8 - f2[43]/8 + f2[48]/8 - f2[55]/8 + f2[60]/8),
    f3[48] - (5*f3[59])/4, -1/4*f3[59], -f3[32] + f3[43] + f3[63],
    -2*r1*f3[76] - 2*r1*f3[83], f2[2]/8 - f2[3]/8 + f2[18]/8 - f2[24]/8 -
     f3[2]/4 + f3[3]/4 - f3[18]/4 + f3[24]/4, f2[2]/8 - f2[3]/8 + f2[18]/8 -
     f2[24]/8 - f3[2]/4 + f3[3]/4 - f3[18]/4 + f3[24]/4,
    -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 + f3[14]/4 - f3[15]/4 -
     f3[21]/4 + f3[27]/4, -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 +
     f3[14]/4 - f3[15]/4 - f3[21]/4 + f3[27]/4, f2[2]/4 - f2[7]/4 +
     f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 - f2[32]/4 + f2[48]/4 -
     f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 +
     f3[32]/4 - f3[48]/4, -1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 +
     f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4 + f3[2]/4 - f3[7]/4 +
     f3[11]/4 - f3[15]/4 - f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/4*f2[3] + f2[10]/4 - f2[11]/4 +
     f2[14]/4 + f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4 + f3[3]/4 -
     f3[10]/4 + f3[11]/4 - f3[14]/4 - f3[28]/4 + f3[29]/4 + f3[43]/4 -
     f3[44]/4, f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 +
     f2[29]/4 + f2[43]/4 - f2[44]/4 - f3[3]/4 + f3[10]/4 - f3[11]/4 +
     f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]),
    f3[44]/2 + f3[48]/2 + f3[58]/2 - f3[70]/2, f3[44]/2 + f3[48]/2 -
     f3[58]/2 + f3[70]/2, tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])), -1/4*f3[59], -1/4*f3[64],
    zeta2/4 - (7*zeta3)/3 + (zeta2*f1[2])/4 - (f1[1]*f1[2])/2 - f1[2]^3/12 +
     (f1[1]*f1[3])/2 - f1[3]^2/8 + (zeta2*f1[4])/4 - (f1[1]*f1[4])/4 -
     f1[4]^2/16 - f1[4]^3/12 + (f1[1]*f1[11])/4 - f1[11]^2/16 +
     (f1[2]*f1[13])/4 - (f1[3]*f1[13])/4 + (f1[2]*f1[14])/4 -
     (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 - (f1[11]*f1[14])/4 + f2[2]/8 +
     f2[3]/8 - f2[7]/4 + f2[8]/2 + f2[10]/4 + f2[11]/2 - f2[12]/2 +
     f2[14]/8 + f2[15]/8 - (3*f2[16])/8 + f2[18]/4 - f2[20]/4 + f2[21]/4 -
     (3*f2[22])/8 + f2[24]/8 - (3*f2[26])/8 + f2[27]/4 + f2[29]/4 +
     f2[30]/4 + f2[32]/8 + f2[43]/8 + f2[44]/8 + f2[48]/8 - f2[50]/8 -
     f2[55]/8 - f2[56]/8 - f2[60]/8 + (3*f3[7])/4 - f3[8] - f3[10]/4 -
     f3[11]/2 + f3[12] - f3[18]/4 - f3[21]/4 - f3[24]/4 - f3[27]/4 +
     f3[28]/2 - f3[29]/4 - f3[30]/4 + f3[52]/4 + f3[59]/4 + f3[64]/4 +
     f3[71]/4, -1/4*f2[35]/r2[1] - f2[37]/(4*r2[3]) + f3[37]/(4*r2[3]) -
     f2[39]/(4*r2[5]) + f3[40]/(4*r2[6]), -1/4*f2[37]/r2[3] +
     f3[37]/(4*r2[3]) + f2[40]/(2*r2[6]) - (3*f3[40])/(4*r2[6]),
    f2[35]/(4*r2[1]) + f2[37]/(4*r2[3]) - f3[37]/(2*r2[3]) +
     f2[39]/(4*r2[5]) + f2[40]/(4*r2[6]) - f3[40]/(2*r2[6]),
    f3[37]/(4*r2[3]), f3[40]/(4*r2[6]), -4*r1*f3[82],
    tr5*(f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4) + 2*r1*f3[76],
    tr5*(f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4) + 2*r1*f3[83],
    -4*r1*f3[75], -4*r1*f3[75] - 2*r1*f3[76] - 4*r1*f3[82] - 2*r1*f3[83],
    -1/8*f2[2] + f2[3]/8 - f2[18]/8 + f2[24]/8 + f3[2]/4 - f3[3]/4 +
     f3[18]/4 - f3[24]/4, -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 +
     f3[14]/4 - f3[15]/4 - f3[21]/4 + f3[27]/4, -(f2[5]/r3[2]) + f3[5]/r3[2],
    -1/4*f2[35]/r2[1] + f3[37]/(2*r2[3]) - f2[39]/(4*r2[5]) + f3[40]/r2[6]},
   {f4[44], -2*f4[48], -f4[48], -2*f4[32], f4[43], f4[37]/(2*r2[3]),
    f4[40]/(2*r2[6]), -f4[32], tr5*(-1/8*f3[37]/r2[3] + f4[37]/(4*r2[3])),
    -1/8*f3[37]/r2[3] + f4[37]/(4*r2[3]), (3*f3[37])/(8*r2[3]) -
     f4[37]/(2*r2[3]), -1/8*f3[37]/r2[3], -2*f4[48],
    tr5*(f3[40]/(8*r2[6]) - f4[40]/(4*r2[6])), (3*f3[40])/(8*r2[6]) -
     (3*f4[40])/(4*r2[6]), (5*f3[40])/(8*r2[6]) - f4[40]/r2[6],
    -1/8*f3[40]/r2[6] - f4[40]/(4*r2[6]), f4[32], -f4[48],
    tr5*(-2*r1*f3[76] + 2*r1*f4[76]), tr5*(-2*r1*f3[83] + 2*r1*f4[83]),
    f4[39]/r2[5], tr5*(-2*r1*f3[76] + 4*r1*f4[76]),
    tr5*(-2*r1*f3[76] + 2*r1*f4[76]), tr5*(2*r1*f3[76] - 4*r1*f4[76]),
    -1/2*(tr5*f4[37])/r2[3], -1/8*f3[37]/r2[3] - f4[37]/(4*r2[3]),
    -1/8*f3[37]/r2[3], tr5*(-2*r1*f3[83] + 4*r1*f4[83]),
    tr5*(-2*r1*f3[83] + 2*r1*f4[83]), tr5*(2*r1*f3[83] - 4*r1*f4[83]),
    (tr5*f4[40])/(2*r2[6]), -1/8*f3[40]/r2[6] + f4[40]/(2*r2[6]),
    -1/8*f3[40]/r2[6], f4[35]/r2[1], f4[39]/r2[5], 2*r1*tr5*f4[76],
    r1*f3[76] + tr5*(-1/8*f3[32] + f3[44]/8 - f3[52]/8 + f3[64]/8 +
       f4[32]/4 - f4[44]/4 + f4[52]/4 - f4[64]/4) - 2*r1*f4[76],
    tr5*(-1/8*f3[37]/r2[3] + f4[37]/(4*r2[3])), (tr5*f4[37])/(4*r2[3]),
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4 - (tr5*f3[37])/(8*r2[3]), f4[64],
    (tr5*f3[37])/(8*r2[3]), -1/2*f4[37]/r2[3], 2*r1*tr5*f4[83],
    r1*f3[83] + tr5*(-1/8*f3[43] + f3[48]/8 + f3[59]/8 - f3[71]/8 +
       f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4) - 2*r1*f4[83],
    (tr5*f4[40])/(4*r2[6]), tr5*(-1/8*f3[40]/r2[6] + f4[40]/(4*r2[6])),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/4 + f4[48]/4 +
     f4[59]/4 - f4[71]/4 - (tr5*f3[40])/(8*r2[6]), f4[59],
    tr5*(f3[40]/(8*r2[6]) - f4[40]/(2*r2[6])), (7*f4[40])/(4*r2[6]),
    f4[35]/r2[1], tr5*(f3[37]/(8*r2[3]) - f4[37]/(4*r2[3])),
    f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]), f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]),
    tr5*(-1/8*f3[40]/r2[6] + f4[40]/(4*r2[6])), f3[40]/(8*r2[6]) -
     f4[40]/(4*r2[6]), f3[40]/(8*r2[6]) - f4[40]/(4*r2[6]),
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + f4[32]/4 - f4[44]/4 +
     f4[52]/4, f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/2 +
     f4[44]/2 - f4[52]/2 + f4[64]/2 - (tr5*f4[37])/(4*r2[3]),
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4, -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 +
     f4[32]/2 - f4[44]/2 + f4[52]/2 - f4[64]/2 + (tr5*f4[37])/(4*r2[3]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/4 - f4[48]/4 +
     f4[71]/4, f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/2 +
     f4[48]/2 + f4[59]/2 - f4[71]/2 - (tr5*f4[40])/(4*r2[6]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/4 + f4[48]/4 +
     f4[59]/4 - f4[71]/4 - (tr5*f4[40])/(2*r2[6]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/2 - f4[48]/2 -
     f4[59]/2 + f4[71]/2 + (tr5*f4[40])/(4*r2[6]), -1/2*f4[35]/r2[1],
    -f4[70], -f4[58], tr5*(-2*r1*f3[76] + 4*r1*f4[76]), f4[52],
    (-3*f4[64])/4, -1/4*f4[32] + f4[44]/4 - f4[52]/4 + f4[64]/4 +
     (tr5*f4[37])/(4*r2[3]), tr5*(-2*r1*f3[83] - 4*r1*f4[83]), (-3*f4[59])/2,
    f4[71], -1/4*f4[43] - (3*f4[48])/4 + f4[59]/4 - f4[71]/4 +
     (tr5*f4[40])/(4*r2[6]), -f4[51], -f4[63], -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] - 2*r1*f4[76] - 2*r1*f4[83],
    f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]), f3[40]/(8*r2[6]) - f4[40]/(4*r2[6]),
    -1/4*f3[35]/r2[1] - f3[39]/(4*r2[5]), -2*r1*f3[76] +
     tr5*(f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/4 + f4[44]/4 -
       f4[52]/4 + f4[64]/4) + 2*r1*f4[76],
    tr5*(f4[32]/4 - f4[44]/4 + f4[52]/4 - f4[64]/4) - 2*r1*f4[76],
    -2*r1*f3[83] + tr5*(f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 -
       f4[43]/4 + f4[48]/4 + f4[59]/4 - f4[71]/4) + 2*r1*f4[83],
    tr5*(f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4) - 2*r1*f4[83],
    tr5*(f3[37]/(8*r2[3]) - f4[37]/(4*r2[3])),
    tr5*(-1/8*f3[37]/r2[3] + f4[37]/(4*r2[3])),
    tr5*(f3[40]/(8*r2[6]) - f4[40]/(4*r2[6])),
    tr5*(-1/8*f3[40]/r2[6] + f4[40]/(4*r2[6])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])), -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])), -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]), -1/4*f3[39]/r2[5],
    -1/2*f4[44] + f4[48]/2 + f4[58]/2 + f4[70]/2,
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/2 + f4[44]/2 -
     f4[52]/2 + f4[64]/2 + tr5*(-1/4*f3[37]/r2[3] - f4[37]/(4*r2[3])),
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + (3*f4[32])/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/2 - (tr5*f4[37])/(2*r2[3]), -f4[32] - f4[64],
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + f4[32]/4 - f4[44]/4 +
     f4[52]/4 - f4[64]/4 + (tr5*f3[37])/(8*r2[3]),
    (-3*f4[32])/4 - f4[44]/4 + f4[52]/4 - f4[64]/4,
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - (3*f4[32])/2 - f4[44]/2 +
     f4[52]/2 - (3*f4[64])/4 + (tr5*f4[37])/(4*r2[3]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 + f4[43]/2 + f4[48]/2 -
     (3*f4[59])/4 + f4[71]/2 + (tr5*f4[40])/(4*r2[6]), f4[59],
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + (3*f4[43])/4 -
     (3*f4[48])/4 - (3*f4[59])/4 + (3*f4[71])/4 + (tr5*f3[40])/(4*r2[6]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/4 - f4[48]/4 -
     f4[59]/4 + f4[71]/4 + (tr5*f3[40])/(8*r2[6]),
    f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4, f3[43]/4 - f3[48]/4 -
     f3[59]/4 + f3[71]/4 - f4[43]/2 + f4[48]/2 + f4[59]/2 - f4[71]/2 +
     tr5*(-1/4*f3[40]/r2[6] - f4[40]/(4*r2[6])), -f4[32], -2*f4[32],
    -2*f4[32], f4[32]/2 + f4[43]/2 + f4[51]/2 + f4[63]/2, f4[32],
    tr5*(r1*f3[75] - r1*f3[82]), tr5*(f3[2]/8 - f3[3]/8 + f3[18]/8 -
      f3[24]/8 - f4[2]/4 + f4[3]/4 - f4[18]/4 + f4[24]/4),
    tr5*(f3[14]/8 - f3[15]/8 - f3[21]/8 + f3[27]/8 - f4[14]/4 + f4[15]/4 +
      f4[21]/4 - f4[27]/4), tr5*(f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 -
      f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4 - f4[2]/4 + f4[7]/4 -
      f4[11]/4 + f4[15]/4 + f4[28]/4 - f4[30]/4 + f4[32]/4 - f4[48]/4),
    tr5*(-1/4*f3[3] + f3[10]/4 - f3[11]/4 + f3[14]/4 + f3[28]/4 - f3[29]/4 -
      f3[43]/4 + f3[44]/4 + f4[3]/4 - f4[10]/4 + f4[11]/4 - f4[14]/4 -
      f4[28]/4 + f4[29]/4 + f4[43]/4 - f4[44]/4), f4[44], -f4[48],
    r1*f3[76] + tr5*(-1/8*f3[32] + f3[44]/8 - f3[52]/8 + f3[64]/8 +
       f4[32]/4 - f4[44]/4 + f4[52]/4 - f4[64]/4) - 2*r1*f4[76],
    -1/8*f3[32] + f3[44]/8 - f3[52]/8 + f3[64]/8 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4 + (tr5*f4[37])/(4*r2[3]), -f4[44] - f4[64]/4,
    tr5*(-1/8*f3[43] + f3[48]/8 + f3[59]/8 - f3[71]/8) + r1*f3[83],
    f4[48] - (5*f4[59])/4, -1/4*f4[59], -f4[32] + f4[43] + f4[63],
    -(r1*f3[75]) + r1*f3[76] - r1*f3[82] + r1*f3[83] - 2*r1*f4[76] -
     2*r1*f4[83], f3[2]/8 - f3[3]/8 + f3[18]/8 - f3[24]/8 - f4[2]/4 +
     f4[3]/4 - f4[18]/4 + f4[24]/4, f3[2]/8 - f3[3]/8 + f3[18]/8 - f3[24]/8 -
     f4[2]/4 + f4[3]/4 - f4[18]/4 + f4[24]/4, -1/8*f3[14] + f3[15]/8 +
     f3[21]/8 - f3[27]/8 + f4[14]/4 - f4[15]/4 - f4[21]/4 + f4[27]/4,
    -1/8*f3[14] + f3[15]/8 + f3[21]/8 - f3[27]/8 + f4[14]/4 - f4[15]/4 -
     f4[21]/4 + f4[27]/4, f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 -
     f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4 - f4[2]/4 + f4[7]/4 -
     f4[11]/4 + f4[15]/4 + f4[28]/4 - f4[30]/4 + f4[32]/4 - f4[48]/4,
    -1/4*f3[2] + f3[7]/4 - f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 +
     f3[32]/4 - f3[48]/4 + f4[2]/4 - f4[7]/4 + f4[11]/4 - f4[15]/4 -
     f4[28]/4 + f4[30]/4 - f4[32]/4 + f4[48]/4, -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/4*f3[3] + f3[10]/4 - f3[11]/4 + f3[14]/4 +
     f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4 + f4[3]/4 - f4[10]/4 +
     f4[11]/4 - f4[14]/4 - f4[28]/4 + f4[29]/4 + f4[43]/4 - f4[44]/4,
    f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 - f3[28]/4 + f3[29]/4 +
     f3[43]/4 - f3[44]/4 - f4[3]/4 + f4[10]/4 - f4[11]/4 + f4[14]/4 +
     f4[28]/4 - f4[29]/4 - f4[43]/4 + f4[44]/4, -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), f3[35]/(2*r2[1]) + f3[39]/(2*r2[5]),
    f4[44]/2 + f4[48]/2 + f4[58]/2 - f4[70]/2, f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2, tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])), -1/4*f4[59], -1/4*f4[64],
    (-47*zeta2^2)/40 + (7*zeta3)/6 - (zeta2*f1[2])/8 + (7*zeta3*f1[2])/6 -
     (zeta2*f1[2]^2)/8 + f1[2]^3/24 + f1[2]^4/48 - (zeta2*f1[4])/8 +
     (7*zeta3*f1[4])/6 - (zeta2*f1[4]^2)/8 + f1[4]^3/24 + f1[4]^4/48 +
     f3[2]/8 + f3[3]/8 - f3[7]/4 + f3[8]/2 + f3[10]/4 + f3[11]/2 - f3[12]/2 +
     f3[14]/8 + f3[15]/8 - f3[16]/4 + f3[18]/8 - f3[20]/4 + f3[21]/8 -
     f3[22]/4 + f3[24]/8 - f3[26]/4 + f3[27]/8 + f3[29]/4 + f3[30]/4 +
     f3[32]/8 + f3[43]/8 + f3[44]/8 + f3[48]/8 - f3[52]/8 - f3[59]/8 -
     f3[64]/8 - f3[71]/8 + (3*f4[7])/4 - f4[8] - f4[10]/4 - f4[11]/2 +
     f4[12] - f4[18]/4 - f4[21]/4 - f4[24]/4 - f4[27]/4 + f4[28]/2 -
     f4[29]/4 - f4[30]/4 + f4[52]/4 + f4[59]/4 + f4[64]/4 + f4[71]/4,
    -1/4*f3[35]/r2[1] - f3[37]/(4*r2[3]) + f4[37]/(4*r2[3]) -
     f3[39]/(4*r2[5]) + f4[40]/(4*r2[6]), -1/4*f3[37]/r2[3] +
     f4[37]/(4*r2[3]) + f3[40]/(2*r2[6]) - (3*f4[40])/(4*r2[6]),
    f3[35]/(4*r2[1]) + f3[37]/(4*r2[3]) - f4[37]/(2*r2[3]) +
     f3[39]/(4*r2[5]) + f3[40]/(4*r2[6]) - f4[40]/(2*r2[6]),
    f4[37]/(4*r2[3]), f4[40]/(4*r2[6]), -4*r1*f4[82],
    tr5*(f4[32]/4 - f4[44]/4 + f4[52]/4 - f4[64]/4) + 2*r1*f4[76],
    tr5*(f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4) + 2*r1*f4[83],
    -4*r1*f4[75], r1*f3[75] - r1*f3[76] + r1*f3[82] - r1*f3[83] -
     4*r1*f4[75] - 2*r1*f4[76] - 4*r1*f4[82] - 2*r1*f4[83],
    -1/8*f3[2] + f3[3]/8 - f3[18]/8 + f3[24]/8 + f4[2]/4 - f4[3]/4 +
     f4[18]/4 - f4[24]/4, -1/8*f3[14] + f3[15]/8 + f3[21]/8 - f3[27]/8 +
     f4[14]/4 - f4[15]/4 - f4[21]/4 + f4[27]/4, -(f3[5]/r3[2]) + f4[5]/r3[2],
    -1/4*f3[35]/r2[1] + f4[37]/(2*r2[3]) - f3[39]/(4*r2[5]) + f4[40]/r2[6]}},
  {{f2[44] + f2[56], -2*f2[48], -f2[48] - f2[60], -2*f2[32], f2[50],
    f2[43] + f2[55], f2[37]/(2*r2[3]), f2[40]/(2*r2[6]), -f2[32],
    -1/4*(tr5*f2[37])/r2[3], f2[37]/(4*r2[3]), -1/2*f2[37]/r2[3], -2*f2[48],
    (tr5*f2[40])/(4*r2[6]), (-3*f2[40])/(4*r2[6]), -(f2[40]/r2[6]),
    -1/4*f2[40]/r2[6], f2[32], -f2[48], f2[39]/r2[5], (tr5*f2[37])/(2*r2[3]),
    -1/4*f2[37]/r2[3], -1/2*(tr5*f2[40])/r2[6], f2[40]/(2*r2[6]),
    f2[35]/r2[1], f2[39]/r2[5], tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 -
      (f1[1]*f1[4])/2 + f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 -
      f2[16]/4 + f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4),
    -1/4*(tr5*f2[37])/r2[3], -1/4*(tr5*f2[37])/r2[3],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4, 2*f1[1]*f1[3] - f1[3]^2/2 -
     2*f1[1]*f1[4] + f1[4]^2/2, -1/2*f2[37]/r2[3],
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
      (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
      (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
      f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4), -1/4*(tr5*f2[40])/r2[6],
    -1/4*(tr5*f2[40])/r2[6], (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 +
     f1[11]^2/8 + (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4, -2*f1[2]*f1[14] +
     2*f1[11]*f1[14] - f2[21] + f2[26], (tr5*f2[40])/(2*r2[6]),
    (7*f2[40])/(4*r2[6]), f2[35]/r2[1], (tr5*f2[37])/(4*r2[3]),
    -1/4*f2[37]/r2[3], -1/4*f2[37]/r2[3], -1/4*(tr5*f2[40])/r2[6],
    -1/4*f2[40]/r2[6], -1/4*f2[40]/r2[6], (f1[3]*f1[14])/2 -
     (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 +
     f2[50]/4 - f2[56]/4, f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 -
     f1[3]*f1[14] + f1[4]*f1[14] - f2[16]/2 + f2[18]/2 - f2[32]/2 +
     f2[44]/2 - f2[50]/2 + f2[56]/2 + (tr5*f2[37])/(4*r2[3]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4, -(f1[1]*f1[3]) + f1[3]^2/4 +
     f1[1]*f1[4] - f1[4]^2/4 + f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 -
     f2[18]/2 + f2[32]/2 - f2[44]/2 + f2[50]/2 - f2[56]/2 -
     (tr5*f2[37])/(4*r2[3]), -1/2*(f1[2]*f1[13]) + (f1[3]*f1[13])/2 +
     f2[22]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4,
    f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[11] + f1[11]^2/4 + f1[2]*f1[13] -
     f1[3]*f1[13] - f1[2]*f1[14] + f1[11]*f1[14] - f2[21]/2 - f2[22]/2 +
     f2[26]/2 + f2[27]/2 - f2[43]/2 + f2[48]/2 - f2[55]/2 + f2[60]/2 +
     (tr5*f2[40])/(4*r2[6]), (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 +
     f1[11]^2/8 + (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + (tr5*f2[40])/(2*r2[6]),
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 - f1[2]*f1[13] +
     f1[3]*f1[13] + f1[2]*f1[14] - f1[11]*f1[14] + f2[21]/2 + f2[22]/2 -
     f2[26]/2 - f2[27]/2 + f2[43]/2 - f2[48]/2 + f2[55]/2 - f2[60]/2 -
     (tr5*f2[40])/(4*r2[6]), -1/2*f2[35]/r2[1], 2*f1[1]*f1[4] - f1[4]^2/2 -
     2*f1[1]*f1[11] + f1[11]^2/2 - 2*f1[4]*f1[13] + 2*f1[11]*f1[13] +
     f2[20] - f2[24], 2*f1[3]*f1[14] - 2*f1[4]*f1[14] + f2[16] - f2[18],
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[4])/2 - (3*f1[4]^2)/8,
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 - (tr5*f2[37])/(4*r2[3]),
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + 3*f1[2]*f1[14] -
     3*f1[11]*f1[14] + (3*f2[21])/2 - (3*f2[26])/2,
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 -
     2*f1[2]*f1[13] + 2*f1[3]*f1[13] + f2[22] - f2[27],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 - (3*f2[48])/4 - f2[55]/4 + f2[60]/4 - (tr5*f2[40])/(4*r2[6]),
    -1/4*f2[37]/r2[3], -1/4*f2[40]/r2[6],
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
      (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
      f2[44]/4 + f2[50]/4 - f2[56]/4), tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 -
      (f1[1]*f1[4])/2 + f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 -
      f2[16]/4 + f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4),
    tr5*(-1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
      (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
      (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
      f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4),
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
      (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
      (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
      f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4), (tr5*f2[37])/(4*r2[3]),
    -1/4*(tr5*f2[37])/r2[3], (tr5*f2[40])/(4*r2[6]), -1/4*(tr5*f2[40])/r2[6],
    -1/2*(tr5*f2[5])/r3[2], f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    (tr5*f2[5])/(2*r3[2]), f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 -
     f2[60]/2, f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 -
     f1[3]*f1[14] + f1[4]*f1[14] - f2[16]/2 + f2[18]/2 - f2[32]/2 +
     f2[44]/2 - f2[50]/2 + f2[56]/2 + (tr5*f2[37])/(4*r2[3]),
    f1[1]*f1[3] - f1[3]^2/4 - f1[1]*f1[4] + f1[4]^2/4 - (f1[3]*f1[14])/2 +
     (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 + (3*f2[32])/4 + f2[44]/4 -
     f2[50]/4 + f2[56]/4 + (tr5*f2[37])/(2*r2[3]),
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] - f1[4]^2/2 - f2[32],
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
     f2[16]/4 - f2[18]/4 - (3*f2[32])/4 - f2[44]/4 + f2[50]/4 - f2[56]/4,
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[4])/2 - (3*f1[4]^2)/8 +
     f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 - f2[18]/2 - (3*f2[32])/2 -
     f2[44]/2 + f2[50]/2 - f2[56]/2 - (tr5*f2[37])/(4*r2[3]),
    (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[11])/2 -
     (3*f1[11]^2)/8 - f1[2]*f1[13] + f1[3]*f1[13] + (3*f1[2]*f1[14])/2 -
     (3*f1[11]*f1[14])/2 + (3*f2[21])/4 + f2[22]/2 - (3*f2[26])/4 -
     f2[27]/2 + f2[43]/2 + f2[48]/2 + f2[55]/2 - f2[60]/2 -
     (tr5*f2[40])/(4*r2[6]), -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] +
     f2[26], (-3*f1[1]*f1[3])/2 + (3*f1[3]^2)/8 + (3*f1[1]*f1[11])/2 -
     (3*f1[11]^2)/8 - (3*f1[2]*f1[13])/2 + (3*f1[3]*f1[13])/2 +
     (3*f1[2]*f1[14])/2 - (3*f1[11]*f1[14])/2 + (3*f2[21])/4 + (3*f2[22])/4 -
     (3*f2[26])/4 - (3*f2[27])/4 + (3*f2[43])/4 - (3*f2[48])/4 +
     (3*f2[55])/4 - (3*f2[60])/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 -
     f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
     (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4, f1[1]*f1[3] - f1[3]^2/4 -
     f1[1]*f1[11] + f1[11]^2/4 + f1[2]*f1[13] - f1[3]*f1[13] - f1[2]*f1[14] +
     f1[11]*f1[14] - f2[21]/2 - f2[22]/2 + f2[26]/2 + f2[27]/2 - f2[43]/2 +
     f2[48]/2 - f2[55]/2 + f2[60]/2 + (tr5*f2[40])/(4*r2[6]), -f2[32],
    -2*f2[32], -2*f2[32], f2[32]/2 + f2[43]/2 + f2[50]/2 + f2[55]/2, f2[32],
    tr5*(f2[2]/4 - f2[3]/4 + f2[18]/4 - f2[24]/4),
    tr5*(f2[14]/4 - f2[15]/4 - f2[21]/4 + f2[27]/4),
    tr5*(f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
      f2[32]/4 + f2[48]/4), tr5*(-1/4*f2[3] + f2[10]/4 - f2[11]/4 +
      f2[14]/4 + f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4),
    f2[44] + f2[56] - f2[60], -f2[48], tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 -
      (f1[1]*f1[4])/2 + f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 -
      f2[16]/4 + f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 - (tr5*f2[37])/(4*r2[3]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 - f2[44] -
     f2[56], -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (5*f1[2]*f1[14])/2 - (5*f1[11]*f1[14])/2 + (5*f2[21])/4 - (5*f2[26])/4 +
     f2[48], -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 - f2[26]/4 - f2[60],
    -f2[32] + f2[43] + f2[55], -1/4*f2[2] + f2[3]/4 - f2[18]/4 + f2[24]/4,
    -1/4*f2[2] + f2[3]/4 - f2[18]/4 + f2[24]/4, f2[14]/4 - f2[15]/4 -
     f2[21]/4 + f2[27]/4, f2[14]/4 - f2[15]/4 - f2[21]/4 + f2[27]/4,
    -1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 +
     f2[32]/4 - f2[48]/4, f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 -
     f2[28]/4 + f2[30]/4 - f2[32]/4 + f2[48]/4, f2[5]/(2*r3[2]),
    f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 + f2[29]/4 +
     f2[43]/4 - f2[44]/4, -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 +
     f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4, f2[5]/(2*r3[2]),
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 + f2[44]/2 + f2[48]/2 + f2[56]/2 -
     f2[60]/2, f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 -
     f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 - f2[24]/2 + f2[44]/2 +
     f2[48]/2 + f2[56]/2 + f2[60]/2, (tr5*f2[5])/(2*r3[2]),
    -1/2*(tr5*f2[5])/r3[2], (tr5*f2[5])/(2*r3[2]), -1/2*(tr5*f2[5])/r3[2],
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 - f2[26]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8,
    -1/2*zeta2 + f1[1]*f1[2] - f1[1]*f1[3] + f1[3]^2/4 + (f1[1]*f1[4])/2 +
     f1[4]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 + (f1[3]*f1[14])/2 -
     (f1[4]*f1[14])/2 + (f1[11]*f1[14])/2 + (3*f2[7])/4 - f2[8] - f2[10]/4 -
     f2[11]/2 + f2[12] + f2[16]/4 - f2[18]/2 - f2[21]/2 + f2[22]/4 -
     f2[24]/4 + f2[26]/4 - f2[27]/2 + f2[28]/2 - f2[29]/4 - f2[30]/4 +
     f2[50]/4 + f2[55]/4 + f2[56]/4 + f2[60]/4, -2*f1[1]*f1[2] + f1[2]^2/2 +
     2*f1[1]*f1[3] - f1[3]^2/2 - 2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] -
     f1[11]^2/2, f2[37]/(4*r2[3]) + f2[40]/(4*r2[6]),
    f2[37]/(4*r2[3]) - (3*f2[40])/(4*r2[6]), -1/2*f2[37]/r2[3] -
     f2[40]/(2*r2[6]), f2[37]/(4*r2[3]), f2[40]/(4*r2[6]),
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
      (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
      f2[44]/4 - f2[50]/4 + f2[56]/4), tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 -
      (f1[1]*f1[11])/2 + f1[11]^2/8 + (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 -
      (f1[2]*f1[14])/2 + (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 +
      f2[27]/4 - f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4),
    f2[2]/4 - f2[3]/4 + f2[18]/4 - f2[24]/4, f2[14]/4 - f2[15]/4 - f2[21]/4 +
     f2[27]/4, f2[5]/r3[2], f2[37]/(2*r2[3]) + f2[40]/r2[6]},
   {f3[44], -2*f3[48], -f3[48], -2*f3[32], f3[43], f3[37]/(2*r2[3]),
    f3[40]/(2*r2[6]), -f3[32], tr5*(f2[37]/(8*r2[3]) - f3[37]/(4*r2[3])),
    -1/8*f2[37]/r2[3] + f3[37]/(4*r2[3]), (3*f2[37])/(8*r2[3]) -
     f3[37]/(2*r2[3]), -1/8*f2[37]/r2[3], -2*f3[48],
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(4*r2[6])), (3*f2[40])/(8*r2[6]) -
     (3*f3[40])/(4*r2[6]), (5*f2[40])/(8*r2[6]) - f3[40]/r2[6],
    -1/8*f2[40]/r2[6] - f3[40]/(4*r2[6]), f3[32], -f3[48], -2*r1*tr5*f3[76],
    -2*r1*tr5*f3[83], f3[39]/r2[5], -4*r1*tr5*f3[76], -2*r1*tr5*f3[76],
    4*r1*tr5*f3[76], (tr5*f3[37])/(2*r2[3]), -1/8*f2[37]/r2[3] -
     f3[37]/(4*r2[3]), -1/8*f2[37]/r2[3], -4*r1*tr5*f3[83], -2*r1*tr5*f3[83],
    4*r1*tr5*f3[83], -1/2*(tr5*f3[40])/r2[6], -1/8*f2[40]/r2[6] +
     f3[40]/(2*r2[6]), -1/8*f2[40]/r2[6], f3[35]/r2[1], f3[39]/r2[5],
    -2*r1*tr5*f3[76], tr5*(-1/4*(f1[1]*f1[3]) + f1[3]^2/16 +
       (f1[1]*f1[4])/4 - f1[4]^2/16 + (f1[3]*f1[14])/4 - (f1[4]*f1[14])/4 +
       f2[16]/8 - f2[18]/8 + f2[32]/8 - f2[44]/8 + f2[50]/8 - f2[56]/8 -
       f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4) - 2*r1*f3[76],
    tr5*(f2[37]/(8*r2[3]) - f3[37]/(4*r2[3])), -1/4*(tr5*f3[37])/r2[3],
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/4 + f3[44]/4 - f3[52]/4 +
     f3[64]/4 + (tr5*f2[37])/(8*r2[3]), f3[64], -1/8*(tr5*f2[37])/r2[3],
    -1/2*f3[37]/r2[3], -2*r1*tr5*f3[83],
    tr5*(-1/4*(f1[1]*f1[3]) + f1[3]^2/16 + (f1[1]*f1[11])/4 - f1[11]^2/16 -
       (f1[2]*f1[13])/4 + (f1[3]*f1[13])/4 + (f1[2]*f1[14])/4 -
       (f1[11]*f1[14])/4 + f2[21]/8 + f2[22]/8 - f2[26]/8 - f2[27]/8 +
       f2[43]/8 - f2[48]/8 + f2[55]/8 - f2[60]/8 - f3[43]/4 + f3[48]/4 +
       f3[59]/4 - f3[71]/4) - 2*r1*f3[83], -1/4*(tr5*f3[40])/r2[6],
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(4*r2[6])), -1/2*(f1[1]*f1[3]) +
     f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 +
     f2[22]/4 - f2[26]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 -
     f2[60]/4 - f3[43]/4 + f3[48]/4 + f3[59]/4 - f3[71]/4 +
     (tr5*f2[40])/(8*r2[6]), f3[59],
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(2*r2[6])), (7*f3[40])/(4*r2[6]),
    f3[35]/r2[1], tr5*(-1/8*f2[37]/r2[3] + f3[37]/(4*r2[3])),
    f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]), f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]),
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(4*r2[6])), f2[40]/(8*r2[6]) -
     f3[40]/(4*r2[6]), f2[40]/(8*r2[6]) - f3[40]/(4*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + f3[32]/4 - f3[44]/4 + f3[52]/4,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/2 + f3[44]/2 - f3[52]/2 +
     f3[64]/2 + (tr5*f3[37])/(4*r2[3]), -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[4])/2 - f1[4]^2/8 + (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 +
     f2[16]/4 - f2[18]/4 + f2[32]/4 - f2[44]/4 + f2[50]/4 - f2[56]/4 -
     f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4, (f1[1]*f1[3])/2 - f1[3]^2/8 -
     (f1[1]*f1[4])/2 + f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 -
     f2[16]/4 + f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4 +
     f3[32]/2 - f3[44]/2 + f3[52]/2 - f3[64]/2 - (tr5*f3[37])/(4*r2[3]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/4 - f3[48]/4 +
     f3[71]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 -
     f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 - f3[43]/2 + f3[48]/2 +
     f3[59]/2 - f3[71]/2 + (tr5*f3[40])/(4*r2[6]),
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 -
     (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 -
     (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 - f2[27]/4 +
     f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 - f3[43]/4 + f3[48]/4 +
     f3[59]/4 - f3[71]/4 + (tr5*f3[40])/(2*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/2 - f3[48]/2 -
     f3[59]/2 + f3[71]/2 - (tr5*f3[40])/(4*r2[6]), -1/2*f3[35]/r2[1],
    -f3[70], -f3[58], -4*r1*tr5*f3[76], f3[52], (-3*f3[64])/4,
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 - (tr5*f3[37])/(4*r2[3]),
    4*r1*tr5*f3[83], (-3*f3[59])/2, f3[71], -1/4*f3[43] - (3*f3[48])/4 +
     f3[59]/4 - f3[71]/4 - (tr5*f3[40])/(4*r2[6]), -f3[51], -f3[63],
    -2*r1*f3[76] - 2*r1*f3[83], f2[37]/(8*r2[3]) - f3[37]/(4*r2[3]),
    f2[40]/(8*r2[6]) - f3[40]/(4*r2[6]), -1/4*f2[35]/r2[1] -
     f2[39]/(4*r2[5]), tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 +
       f1[4]^2/8 - (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 +
       f2[18]/4 - f2[32]/4 + f2[44]/4 - f2[50]/4 + f2[56]/4 + f3[32]/4 -
       f3[44]/4 + f3[52]/4 - f3[64]/4) + 2*r1*f3[76],
    tr5*(-1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4) - 2*r1*f3[76],
    tr5*((f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
       (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
       (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
       f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/4 - f3[48]/4 -
       f3[59]/4 + f3[71]/4) + 2*r1*f3[83],
    tr5*(-1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4) - 2*r1*f3[83],
    tr5*(-1/8*f2[37]/r2[3] + f3[37]/(4*r2[3])),
    tr5*(f2[37]/(8*r2[3]) - f3[37]/(4*r2[3])),
    tr5*(-1/8*f2[40]/r2[6] + f3[40]/(4*r2[6])),
    tr5*(f2[40]/(8*r2[6]) - f3[40]/(4*r2[6])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])), -1/2*f2[5]/r3[2] +
     f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])), -1/2*f2[5]/r3[2] +
     f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/4*f2[39]/r2[5],
    -1/2*f3[44] + f3[48]/2 + f3[58]/2 + f3[70]/2,
    -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - f3[32]/2 + f3[44]/2 - f3[52]/2 +
     f3[64]/2 + tr5*(f2[37]/(4*r2[3]) + f3[37]/(4*r2[3])),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + (3*f3[32])/4 + f3[44]/4 - f3[52]/4 +
     f3[64]/2 + (tr5*f3[37])/(2*r2[3]), -f3[32] - f3[64],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[4])/2 + f1[4]^2/8 -
     (f1[3]*f1[14])/2 + (f1[4]*f1[14])/2 - f2[16]/4 + f2[18]/4 - f2[32]/4 +
     f2[44]/4 - f2[50]/4 + f2[56]/4 + f3[32]/4 - f3[44]/4 + f3[52]/4 -
     f3[64]/4 - (tr5*f2[37])/(8*r2[3]), (-3*f3[32])/4 - f3[44]/4 + f3[52]/4 -
     f3[64]/4, -1/2*(f1[1]*f1[3]) + f1[3]^2/8 + (f1[1]*f1[4])/2 - f1[4]^2/8 +
     (f1[3]*f1[14])/2 - (f1[4]*f1[14])/2 + f2[16]/4 - f2[18]/4 + f2[32]/4 -
     f2[44]/4 + f2[50]/4 - f2[56]/4 - (3*f3[32])/2 - f3[44]/2 + f3[52]/2 -
     (3*f3[64])/4 - (tr5*f3[37])/(4*r2[3]), -1/2*(f1[1]*f1[3]) + f1[3]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 + (f1[3]*f1[13])/2 +
     (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 + f2[22]/4 - f2[26]/4 -
     f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 - f2[60]/4 + f3[43]/2 +
     f3[48]/2 - (3*f3[59])/4 + f3[71]/2 - (tr5*f3[40])/(4*r2[6]), f3[59],
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + (3*f3[43])/4 -
     (3*f3[48])/4 - (3*f3[59])/4 + (3*f3[71])/4 - (tr5*f2[40])/(4*r2[6]),
    (f1[1]*f1[3])/2 - f1[3]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 +
     (f1[2]*f1[13])/2 - (f1[3]*f1[13])/2 - (f1[2]*f1[14])/2 +
     (f1[11]*f1[14])/2 - f2[21]/4 - f2[22]/4 + f2[26]/4 + f2[27]/4 -
     f2[43]/4 + f2[48]/4 - f2[55]/4 + f2[60]/4 + f3[43]/4 - f3[48]/4 -
     f3[59]/4 + f3[71]/4 - (tr5*f2[40])/(8*r2[6]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4, -1/2*(f1[1]*f1[3]) +
     f1[3]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 - (f1[2]*f1[13])/2 +
     (f1[3]*f1[13])/2 + (f1[2]*f1[14])/2 - (f1[11]*f1[14])/2 + f2[21]/4 +
     f2[22]/4 - f2[26]/4 - f2[27]/4 + f2[43]/4 - f2[48]/4 + f2[55]/4 -
     f2[60]/4 - f3[43]/2 + f3[48]/2 + f3[59]/2 - f3[71]/2 +
     tr5*(f2[40]/(4*r2[6]) + f3[40]/(4*r2[6])), -f3[32], -2*f3[32],
    -2*f3[32], f3[32]/2 + f3[43]/2 + f3[51]/2 + f3[63]/2, f3[32],
    tr5*(-1/8*f2[2] + f2[3]/8 - f2[18]/8 + f2[24]/8 + f3[2]/4 - f3[3]/4 +
      f3[18]/4 - f3[24]/4), tr5*(-1/8*f2[14] + f2[15]/8 + f2[21]/8 -
      f2[27]/8 + f3[14]/4 - f3[15]/4 - f3[21]/4 + f3[27]/4),
    tr5*(-1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 +
      f2[32]/4 - f2[48]/4 + f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 -
      f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4),
    tr5*(f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 + f2[29]/4 +
      f2[43]/4 - f2[44]/4 - f3[3]/4 + f3[10]/4 - f3[11]/4 + f3[14]/4 +
      f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4), f3[44], -f3[48],
    tr5*(-1/4*(f1[1]*f1[3]) + f1[3]^2/16 + (f1[1]*f1[4])/4 - f1[4]^2/16 +
       (f1[3]*f1[14])/4 - (f1[4]*f1[14])/4 + f2[16]/8 - f2[18]/8 + f2[32]/8 -
       f2[44]/8 + f2[50]/8 - f2[56]/8 - f3[32]/4 + f3[44]/4 - f3[52]/4 +
       f3[64]/4) - 2*r1*f3[76], (f1[1]*f1[3])/4 - f1[3]^2/16 -
     (f1[1]*f1[4])/4 + f1[4]^2/16 - (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 -
     f2[16]/8 + f2[18]/8 - f2[32]/8 + f2[44]/8 - f2[50]/8 + f2[56]/8 -
     f3[32]/4 + f3[44]/4 - f3[52]/4 + f3[64]/4 - (tr5*f3[37])/(4*r2[3]),
    -f3[44] - f3[64]/4, tr5*(-1/4*(f1[1]*f1[3]) + f1[3]^2/16 +
      (f1[1]*f1[11])/4 - f1[11]^2/16 - (f1[2]*f1[13])/4 + (f1[3]*f1[13])/4 +
      (f1[2]*f1[14])/4 - (f1[11]*f1[14])/4 + f2[21]/8 + f2[22]/8 - f2[26]/8 -
      f2[27]/8 + f2[43]/8 - f2[48]/8 + f2[55]/8 - f2[60]/8),
    f3[48] - (5*f3[59])/4, -1/4*f3[59], -f3[32] + f3[43] + f3[63],
    -2*r1*f3[76] - 2*r1*f3[83], f2[2]/8 - f2[3]/8 + f2[18]/8 - f2[24]/8 -
     f3[2]/4 + f3[3]/4 - f3[18]/4 + f3[24]/4, f2[2]/8 - f2[3]/8 + f2[18]/8 -
     f2[24]/8 - f3[2]/4 + f3[3]/4 - f3[18]/4 + f3[24]/4,
    -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 + f3[14]/4 - f3[15]/4 -
     f3[21]/4 + f3[27]/4, -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 +
     f3[14]/4 - f3[15]/4 - f3[21]/4 + f3[27]/4, f2[2]/4 - f2[7]/4 +
     f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 - f2[32]/4 + f2[48]/4 -
     f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 +
     f3[32]/4 - f3[48]/4, -1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 +
     f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4 + f3[2]/4 - f3[7]/4 +
     f3[11]/4 - f3[15]/4 - f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/4*f2[3] + f2[10]/4 - f2[11]/4 +
     f2[14]/4 + f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4 + f3[3]/4 -
     f3[10]/4 + f3[11]/4 - f3[14]/4 - f3[28]/4 + f3[29]/4 + f3[43]/4 -
     f3[44]/4, f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 +
     f2[29]/4 + f2[43]/4 - f2[44]/4 - f3[3]/4 + f3[10]/4 - f3[11]/4 +
     f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]),
    f3[44]/2 + f3[48]/2 + f3[58]/2 - f3[70]/2, f3[44]/2 + f3[48]/2 -
     f3[58]/2 + f3[70]/2, tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])), -1/4*f3[59], -1/4*f3[64],
    zeta2/4 - (7*zeta3)/3 + (zeta2*f1[2])/4 - (f1[1]*f1[2])/2 - f1[2]^3/12 +
     (f1[1]*f1[3])/2 - f1[3]^2/8 + (zeta2*f1[4])/4 - (f1[1]*f1[4])/4 -
     f1[4]^2/16 - f1[4]^3/12 + (f1[1]*f1[11])/4 - f1[11]^2/16 +
     (f1[2]*f1[13])/4 - (f1[3]*f1[13])/4 + (f1[2]*f1[14])/4 -
     (f1[3]*f1[14])/4 + (f1[4]*f1[14])/4 - (f1[11]*f1[14])/4 + f2[2]/8 +
     f2[3]/8 - f2[7]/4 + f2[8]/2 + f2[10]/4 + f2[11]/2 - f2[12]/2 +
     f2[14]/8 + f2[15]/8 - (3*f2[16])/8 + f2[18]/4 - f2[20]/4 + f2[21]/4 -
     (3*f2[22])/8 + f2[24]/8 - (3*f2[26])/8 + f2[27]/4 + f2[29]/4 +
     f2[30]/4 + f2[32]/8 + f2[43]/8 + f2[44]/8 + f2[48]/8 - f2[50]/8 -
     f2[55]/8 - f2[56]/8 - f2[60]/8 + (3*f3[7])/4 - f3[8] - f3[10]/4 -
     f3[11]/2 + f3[12] - f3[18]/4 - f3[21]/4 - f3[24]/4 - f3[27]/4 +
     f3[28]/2 - f3[29]/4 - f3[30]/4 + f3[52]/4 + f3[59]/4 + f3[64]/4 +
     f3[71]/4, -1/4*f2[35]/r2[1] - f2[37]/(4*r2[3]) + f3[37]/(4*r2[3]) -
     f2[39]/(4*r2[5]) + f3[40]/(4*r2[6]), -1/4*f2[37]/r2[3] +
     f3[37]/(4*r2[3]) + f2[40]/(2*r2[6]) - (3*f3[40])/(4*r2[6]),
    f2[35]/(4*r2[1]) + f2[37]/(4*r2[3]) - f3[37]/(2*r2[3]) +
     f2[39]/(4*r2[5]) + f2[40]/(4*r2[6]) - f3[40]/(2*r2[6]),
    f3[37]/(4*r2[3]), f3[40]/(4*r2[6]), -4*r1*f3[82],
    tr5*(-1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4) + 2*r1*f3[76],
    tr5*(-1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4) + 2*r1*f3[83],
    -4*r1*f3[75], -4*r1*f3[75] - 2*r1*f3[76] - 4*r1*f3[82] - 2*r1*f3[83],
    -1/8*f2[2] + f2[3]/8 - f2[18]/8 + f2[24]/8 + f3[2]/4 - f3[3]/4 +
     f3[18]/4 - f3[24]/4, -1/8*f2[14] + f2[15]/8 + f2[21]/8 - f2[27]/8 +
     f3[14]/4 - f3[15]/4 - f3[21]/4 + f3[27]/4, -(f2[5]/r3[2]) + f3[5]/r3[2],
    -1/4*f2[35]/r2[1] + f3[37]/(2*r2[3]) - f2[39]/(4*r2[5]) + f3[40]/r2[6]},
   {f4[44], -2*f4[48], -f4[48], -2*f4[32], f4[43], f4[37]/(2*r2[3]),
    f4[40]/(2*r2[6]), -f4[32], tr5*(f3[37]/(8*r2[3]) - f4[37]/(4*r2[3])),
    -1/8*f3[37]/r2[3] + f4[37]/(4*r2[3]), (3*f3[37])/(8*r2[3]) -
     f4[37]/(2*r2[3]), -1/8*f3[37]/r2[3], -2*f4[48],
    tr5*(-1/8*f3[40]/r2[6] + f4[40]/(4*r2[6])), (3*f3[40])/(8*r2[6]) -
     (3*f4[40])/(4*r2[6]), (5*f3[40])/(8*r2[6]) - f4[40]/r2[6],
    -1/8*f3[40]/r2[6] - f4[40]/(4*r2[6]), f4[32], -f4[48],
    tr5*(2*r1*f3[76] - 2*r1*f4[76]), tr5*(2*r1*f3[83] - 2*r1*f4[83]),
    f4[39]/r2[5], tr5*(2*r1*f3[76] - 4*r1*f4[76]),
    tr5*(2*r1*f3[76] - 2*r1*f4[76]), tr5*(-2*r1*f3[76] + 4*r1*f4[76]),
    (tr5*f4[37])/(2*r2[3]), -1/8*f3[37]/r2[3] - f4[37]/(4*r2[3]),
    -1/8*f3[37]/r2[3], tr5*(2*r1*f3[83] - 4*r1*f4[83]),
    tr5*(2*r1*f3[83] - 2*r1*f4[83]), tr5*(-2*r1*f3[83] + 4*r1*f4[83]),
    -1/2*(tr5*f4[40])/r2[6], -1/8*f3[40]/r2[6] + f4[40]/(2*r2[6]),
    -1/8*f3[40]/r2[6], f4[35]/r2[1], f4[39]/r2[5], -2*r1*tr5*f4[76],
    r1*f3[76] + tr5*(f3[32]/8 - f3[44]/8 + f3[52]/8 - f3[64]/8 - f4[32]/4 +
       f4[44]/4 - f4[52]/4 + f4[64]/4) - 2*r1*f4[76],
    tr5*(f3[37]/(8*r2[3]) - f4[37]/(4*r2[3])), -1/4*(tr5*f4[37])/r2[3],
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4 + (tr5*f3[37])/(8*r2[3]), f4[64],
    -1/8*(tr5*f3[37])/r2[3], -1/2*f4[37]/r2[3], -2*r1*tr5*f4[83],
    r1*f3[83] + tr5*(f3[43]/8 - f3[48]/8 - f3[59]/8 + f3[71]/8 - f4[43]/4 +
       f4[48]/4 + f4[59]/4 - f4[71]/4) - 2*r1*f4[83],
    -1/4*(tr5*f4[40])/r2[6], tr5*(f3[40]/(8*r2[6]) - f4[40]/(4*r2[6])),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/4 + f4[48]/4 +
     f4[59]/4 - f4[71]/4 + (tr5*f3[40])/(8*r2[6]), f4[59],
    tr5*(-1/8*f3[40]/r2[6] + f4[40]/(2*r2[6])), (7*f4[40])/(4*r2[6]),
    f4[35]/r2[1], tr5*(-1/8*f3[37]/r2[3] + f4[37]/(4*r2[3])),
    f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]), f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]),
    tr5*(f3[40]/(8*r2[6]) - f4[40]/(4*r2[6])), f3[40]/(8*r2[6]) -
     f4[40]/(4*r2[6]), f3[40]/(8*r2[6]) - f4[40]/(4*r2[6]),
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + f4[32]/4 - f4[44]/4 +
     f4[52]/4, f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/2 +
     f4[44]/2 - f4[52]/2 + f4[64]/2 + (tr5*f4[37])/(4*r2[3]),
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4, -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 +
     f4[32]/2 - f4[44]/2 + f4[52]/2 - f4[64]/2 - (tr5*f4[37])/(4*r2[3]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/4 - f4[48]/4 +
     f4[71]/4, f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/2 +
     f4[48]/2 + f4[59]/2 - f4[71]/2 + (tr5*f4[40])/(4*r2[6]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 - f4[43]/4 + f4[48]/4 +
     f4[59]/4 - f4[71]/4 + (tr5*f4[40])/(2*r2[6]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/2 - f4[48]/2 -
     f4[59]/2 + f4[71]/2 - (tr5*f4[40])/(4*r2[6]), -1/2*f4[35]/r2[1],
    -f4[70], -f4[58], tr5*(2*r1*f3[76] - 4*r1*f4[76]), f4[52], (-3*f4[64])/4,
    -1/4*f4[32] + f4[44]/4 - f4[52]/4 + f4[64]/4 - (tr5*f4[37])/(4*r2[3]),
    tr5*(2*r1*f3[83] + 4*r1*f4[83]), (-3*f4[59])/2, f4[71],
    -1/4*f4[43] - (3*f4[48])/4 + f4[59]/4 - f4[71]/4 -
     (tr5*f4[40])/(4*r2[6]), -f4[51], -f4[63], -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] - 2*r1*f4[76] - 2*r1*f4[83],
    f3[37]/(8*r2[3]) - f4[37]/(4*r2[3]), f3[40]/(8*r2[6]) - f4[40]/(4*r2[6]),
    -1/4*f3[35]/r2[1] - f3[39]/(4*r2[5]), -2*r1*f3[76] +
     tr5*(-1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + f4[32]/4 -
       f4[44]/4 + f4[52]/4 - f4[64]/4) + 2*r1*f4[76],
    tr5*(-1/4*f4[32] + f4[44]/4 - f4[52]/4 + f4[64]/4) - 2*r1*f4[76],
    -2*r1*f3[83] + tr5*(-1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 +
       f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4) + 2*r1*f4[83],
    tr5*(-1/4*f4[43] + f4[48]/4 + f4[59]/4 - f4[71]/4) - 2*r1*f4[83],
    tr5*(-1/8*f3[37]/r2[3] + f4[37]/(4*r2[3])),
    tr5*(f3[37]/(8*r2[3]) - f4[37]/(4*r2[3])),
    tr5*(-1/8*f3[40]/r2[6] + f4[40]/(4*r2[6])),
    tr5*(f3[40]/(8*r2[6]) - f4[40]/(4*r2[6])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])), -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])), -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]), -1/4*f3[39]/r2[5],
    -1/2*f4[44] + f4[48]/2 + f4[58]/2 + f4[70]/2,
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - f4[32]/2 + f4[44]/2 -
     f4[52]/2 + f4[64]/2 + tr5*(f3[37]/(4*r2[3]) + f4[37]/(4*r2[3])),
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + (3*f4[32])/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/2 + (tr5*f4[37])/(2*r2[3]), -f4[32] - f4[64],
    -1/4*f3[32] + f3[44]/4 - f3[52]/4 + f3[64]/4 + f4[32]/4 - f4[44]/4 +
     f4[52]/4 - f4[64]/4 - (tr5*f3[37])/(8*r2[3]),
    (-3*f4[32])/4 - f4[44]/4 + f4[52]/4 - f4[64]/4,
    f3[32]/4 - f3[44]/4 + f3[52]/4 - f3[64]/4 - (3*f4[32])/2 - f4[44]/2 +
     f4[52]/2 - (3*f4[64])/4 - (tr5*f4[37])/(4*r2[3]),
    f3[43]/4 - f3[48]/4 - f3[59]/4 + f3[71]/4 + f4[43]/2 + f4[48]/2 -
     (3*f4[59])/4 + f4[71]/2 - (tr5*f4[40])/(4*r2[6]), f4[59],
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + (3*f4[43])/4 -
     (3*f4[48])/4 - (3*f4[59])/4 + (3*f4[71])/4 - (tr5*f3[40])/(4*r2[6]),
    -1/4*f3[43] + f3[48]/4 + f3[59]/4 - f3[71]/4 + f4[43]/4 - f4[48]/4 -
     f4[59]/4 + f4[71]/4 - (tr5*f3[40])/(8*r2[6]),
    f4[43]/4 - f4[48]/4 - f4[59]/4 + f4[71]/4, f3[43]/4 - f3[48]/4 -
     f3[59]/4 + f3[71]/4 - f4[43]/2 + f4[48]/2 + f4[59]/2 - f4[71]/2 +
     tr5*(f3[40]/(4*r2[6]) + f4[40]/(4*r2[6])), -f4[32], -2*f4[32],
    -2*f4[32], f4[32]/2 + f4[43]/2 + f4[51]/2 + f4[63]/2, f4[32],
    tr5*(-(r1*f3[75]) + r1*f3[82]), tr5*(-1/8*f3[2] + f3[3]/8 - f3[18]/8 +
      f3[24]/8 + f4[2]/4 - f4[3]/4 + f4[18]/4 - f4[24]/4),
    tr5*(-1/8*f3[14] + f3[15]/8 + f3[21]/8 - f3[27]/8 + f4[14]/4 - f4[15]/4 -
      f4[21]/4 + f4[27]/4), tr5*(-1/4*f3[2] + f3[7]/4 - f3[11]/4 + f3[15]/4 +
      f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4 + f4[2]/4 - f4[7]/4 +
      f4[11]/4 - f4[15]/4 - f4[28]/4 + f4[30]/4 - f4[32]/4 + f4[48]/4),
    tr5*(f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 - f3[28]/4 + f3[29]/4 +
      f3[43]/4 - f3[44]/4 - f4[3]/4 + f4[10]/4 - f4[11]/4 + f4[14]/4 +
      f4[28]/4 - f4[29]/4 - f4[43]/4 + f4[44]/4), f4[44], -f4[48],
    r1*f3[76] + tr5*(f3[32]/8 - f3[44]/8 + f3[52]/8 - f3[64]/8 - f4[32]/4 +
       f4[44]/4 - f4[52]/4 + f4[64]/4) - 2*r1*f4[76],
    -1/8*f3[32] + f3[44]/8 - f3[52]/8 + f3[64]/8 - f4[32]/4 + f4[44]/4 -
     f4[52]/4 + f4[64]/4 - (tr5*f4[37])/(4*r2[3]), -f4[44] - f4[64]/4,
    tr5*(f3[43]/8 - f3[48]/8 - f3[59]/8 + f3[71]/8) + r1*f3[83],
    f4[48] - (5*f4[59])/4, -1/4*f4[59], -f4[32] + f4[43] + f4[63],
    -(r1*f3[75]) + r1*f3[76] - r1*f3[82] + r1*f3[83] - 2*r1*f4[76] -
     2*r1*f4[83], f3[2]/8 - f3[3]/8 + f3[18]/8 - f3[24]/8 - f4[2]/4 +
     f4[3]/4 - f4[18]/4 + f4[24]/4, f3[2]/8 - f3[3]/8 + f3[18]/8 - f3[24]/8 -
     f4[2]/4 + f4[3]/4 - f4[18]/4 + f4[24]/4, -1/8*f3[14] + f3[15]/8 +
     f3[21]/8 - f3[27]/8 + f4[14]/4 - f4[15]/4 - f4[21]/4 + f4[27]/4,
    -1/8*f3[14] + f3[15]/8 + f3[21]/8 - f3[27]/8 + f4[14]/4 - f4[15]/4 -
     f4[21]/4 + f4[27]/4, f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 -
     f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4 - f4[2]/4 + f4[7]/4 -
     f4[11]/4 + f4[15]/4 + f4[28]/4 - f4[30]/4 + f4[32]/4 - f4[48]/4,
    -1/4*f3[2] + f3[7]/4 - f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 +
     f3[32]/4 - f3[48]/4 + f4[2]/4 - f4[7]/4 + f4[11]/4 - f4[15]/4 -
     f4[28]/4 + f4[30]/4 - f4[32]/4 + f4[48]/4, -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), -1/4*f3[3] + f3[10]/4 - f3[11]/4 + f3[14]/4 +
     f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4 + f4[3]/4 - f4[10]/4 +
     f4[11]/4 - f4[14]/4 - f4[28]/4 + f4[29]/4 + f4[43]/4 - f4[44]/4,
    f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 - f3[28]/4 + f3[29]/4 +
     f3[43]/4 - f3[44]/4 - f4[3]/4 + f4[10]/4 - f4[11]/4 + f4[14]/4 +
     f4[28]/4 - f4[29]/4 - f4[43]/4 + f4[44]/4, -1/2*f3[5]/r3[2] +
     f4[5]/(2*r3[2]), f3[35]/(2*r2[1]) + f3[39]/(2*r2[5]),
    f4[44]/2 + f4[48]/2 + f4[58]/2 - f4[70]/2, f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2, tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])), -1/4*f4[59], -1/4*f4[64],
    (-47*zeta2^2)/40 + (7*zeta3)/6 - (zeta2*f1[2])/8 + (7*zeta3*f1[2])/6 -
     (zeta2*f1[2]^2)/8 + f1[2]^3/24 + f1[2]^4/48 - (zeta2*f1[4])/8 +
     (7*zeta3*f1[4])/6 - (zeta2*f1[4]^2)/8 + f1[4]^3/24 + f1[4]^4/48 +
     f3[2]/8 + f3[3]/8 - f3[7]/4 + f3[8]/2 + f3[10]/4 + f3[11]/2 - f3[12]/2 +
     f3[14]/8 + f3[15]/8 - f3[16]/4 + f3[18]/8 - f3[20]/4 + f3[21]/8 -
     f3[22]/4 + f3[24]/8 - f3[26]/4 + f3[27]/8 + f3[29]/4 + f3[30]/4 +
     f3[32]/8 + f3[43]/8 + f3[44]/8 + f3[48]/8 - f3[52]/8 - f3[59]/8 -
     f3[64]/8 - f3[71]/8 + (3*f4[7])/4 - f4[8] - f4[10]/4 - f4[11]/2 +
     f4[12] - f4[18]/4 - f4[21]/4 - f4[24]/4 - f4[27]/4 + f4[28]/2 -
     f4[29]/4 - f4[30]/4 + f4[52]/4 + f4[59]/4 + f4[64]/4 + f4[71]/4,
    -1/4*f3[35]/r2[1] - f3[37]/(4*r2[3]) + f4[37]/(4*r2[3]) -
     f3[39]/(4*r2[5]) + f4[40]/(4*r2[6]), -1/4*f3[37]/r2[3] +
     f4[37]/(4*r2[3]) + f3[40]/(2*r2[6]) - (3*f4[40])/(4*r2[6]),
    f3[35]/(4*r2[1]) + f3[37]/(4*r2[3]) - f4[37]/(2*r2[3]) +
     f3[39]/(4*r2[5]) + f3[40]/(4*r2[6]) - f4[40]/(2*r2[6]),
    f4[37]/(4*r2[3]), f4[40]/(4*r2[6]), -4*r1*f4[82],
    tr5*(-1/4*f4[32] + f4[44]/4 - f4[52]/4 + f4[64]/4) + 2*r1*f4[76],
    tr5*(-1/4*f4[43] + f4[48]/4 + f4[59]/4 - f4[71]/4) + 2*r1*f4[83],
    -4*r1*f4[75], r1*f3[75] - r1*f3[76] + r1*f3[82] - r1*f3[83] -
     4*r1*f4[75] - 2*r1*f4[76] - 4*r1*f4[82] - 2*r1*f4[83],
    -1/8*f3[2] + f3[3]/8 - f3[18]/8 + f3[24]/8 + f4[2]/4 - f4[3]/4 +
     f4[18]/4 - f4[24]/4, -1/8*f3[14] + f3[15]/8 + f3[21]/8 - f3[27]/8 +
     f4[14]/4 - f4[15]/4 - f4[21]/4 + f4[27]/4, -(f3[5]/r3[2]) + f4[5]/r3[2],
    -1/4*f3[35]/r2[1] + f4[37]/(2*r2[3]) - f3[39]/(4*r2[5]) + f4[40]/r2[6]}},
  {{f2[44] + f2[56], -2*f2[48], -f2[48] - f2[60], -2*f2[32], f2[50],
    f2[43] + f2[55], f2[39]/(2*r2[5]), f2[39]/(2*r2[5]), -1/4*f2[39]/r2[5],
    f2[35]/(2*r2[1]), f2[35]/r2[1], f2[35]/(2*r2[1]), (3*f2[35])/(4*r2[1]),
    -1/4*(tr5*f2[39])/r2[5], -f2[32], -2*f2[48], f2[32],
    (tr5*f2[35])/(4*r2[1]), -f2[48], -1/2*(f1[1]*f1[4]) + f1[4]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 -
     f2[20]/4 + f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 -
     (tr5*f2[39])/(4*r2[5]), (5*f1[1]*f1[4])/2 - (5*f1[4]^2)/8 -
     (5*f1[1]*f1[11])/2 + (5*f1[11]^2)/8 - (5*f1[4]*f1[13])/2 +
     (5*f1[11]*f1[13])/2 + (5*f2[20])/4 - (5*f2[24])/4 - f2[44]/4 +
     f2[48]/4 - f2[56]/4 + f2[60]/4 + (tr5*f2[39])/(4*r2[5]),
    (3*f2[39])/r2[5], f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 -
     (tr5*f2[35])/(4*r2[1]), -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 +
     (tr5*f2[35])/(4*r2[1]), f2[35]/r2[1],
    tr5*(-1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
      (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
      f2[48]/4 + f2[56]/4 - f2[60]/4), (tr5*f2[39])/(2*r2[5]),
    -(f1[1]*f1[4]) + f1[4]^2/4 + f1[1]*f1[11] - f1[11]^2/4 + f1[4]*f1[13] -
     f1[11]*f1[13] - f2[20]/2 + f2[24]/2 + f2[44]/2 - f2[48]/2 + f2[56]/2 -
     f2[60]/2, (tr5*f2[39])/(4*r2[5]), -1/4*(tr5*f2[39])/r2[5],
    f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] +
     f1[11]*f1[13] + f2[20]/2 - f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 +
     f2[60]/2, (9*f2[39])/(4*r2[5]), 2*f1[1]*f1[3] - f1[3]^2/2 -
     2*f1[1]*f1[4] + f1[4]^2/2, f2[37]/(2*r2[3]),
    -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] + f2[26], f2[40]/(2*r2[6]),
    tr5*(f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4),
    f2[32]/2 - f2[43]/2 + f2[50]/2 - f2[55]/2 + (tr5*f2[35])/(2*r2[1]),
    (tr5*f2[35])/(4*r2[1]), -1/4*(tr5*f2[35])/r2[1],
    -1/2*f2[32] + f2[43]/2 - f2[50]/2 + f2[55]/2 - (tr5*f2[35])/(2*r2[1]),
    (5*f2[35])/(4*r2[1]), -1/4*(tr5*f2[39])/r2[5], -1/4*f2[39]/r2[5],
    -1/2*f2[39]/r2[5], (tr5*f2[35])/(4*r2[1]), -1/4*f2[35]/r2[1],
    -1/4*f2[35]/r2[1], -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 -
     f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 +
     f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 -
     (tr5*f2[39])/(4*r2[5]), f2[39]/(2*r2[5]), f2[32]/4 - f2[43]/4 +
     f2[50]/4 - f2[55]/4 - (tr5*f2[35])/(4*r2[1]),
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 - (tr5*f2[35])/(4*r2[1]),
    (tr5*f2[5])/(2*r3[2]), -1/2*(tr5*f2[5])/r3[2],
    2*f1[1]*f1[4] - f1[4]^2/2 - 2*f1[1]*f1[11] + f1[11]^2/2 -
     2*f1[4]*f1[13] + 2*f1[11]*f1[13] + f2[20] - f2[24],
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24],
    2*f1[3]*f1[14] - 2*f1[4]*f1[14] + f2[16] - f2[18],
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] - f1[4]^2/2,
    2*f1[2]*f1[14] - 2*f1[11]*f1[14] + f2[21] - f2[26],
    -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 -
     2*f1[2]*f1[13] + 2*f1[3]*f1[13] + f2[22] - f2[27], -f2[48], f2[5]/r3[2],
    f2[5]/r3[2], (tr5*f2[39])/(2*r2[5]), -1/2*(tr5*f2[39])/r2[5],
    f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
     f2[32]/4 + f2[48]/4, -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 +
     f2[28]/4 - f2[29]/4 - f2[43]/4 + f2[44]/4, (3*f1[1]*f1[4])/2 -
     (3*f1[4]^2)/8 - (3*f1[1]*f1[11])/2 + (3*f1[11]^2)/8 -
     (3*f1[4]*f1[13])/2 + (3*f1[11]*f1[13])/2 + (3*f2[20])/4 - (3*f2[24])/4 -
     (3*f2[44])/4 + (3*f2[48])/4 - (3*f2[56])/4 + (3*f2[60])/4 +
     (tr5*f2[39])/r2[5], f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] +
     f1[11]^2/4 - f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 - f2[24]/2 -
     f2[44]/2 + f2[48]/2 - f2[56]/2 + f2[60]/2 + (tr5*f2[39])/(2*r2[5]),
    f1[1]*f1[4] - f1[4]^2/4 - f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] +
     f1[11]*f1[13] + f2[20]/2 - f2[24]/2 - f2[44]/2 + f2[48]/2 - f2[56]/2 -
     f2[60]/2, f2[32], -2*f1[1]*f1[3] + f1[3]^2/2 + 2*f1[1]*f1[4] -
     f1[4]^2/2 - f2[32], -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[4] -
     f1[4]^2/4 + f1[3]*f1[14] - f1[4]*f1[14] + f2[16]/2 - f2[18]/2 -
     f2[32]/2 - f2[44]/2 + f2[50]/2 - f2[56]/2, -2*f2[32], f2[48],
    -2*f1[2]*f1[14] + 2*f1[11]*f1[14] - f2[21] + f2[26],
    -(f1[1]*f1[3]) + f1[3]^2/4 + f1[1]*f1[11] - f1[11]^2/4 - f1[2]*f1[13] +
     f1[3]*f1[13] + f1[2]*f1[14] - f1[11]*f1[14] + f2[21]/2 + f2[22]/2 -
     f2[26]/2 - f2[27]/2 + f2[43]/2 - f2[48]/2 + f2[55]/2 - f2[60]/2,
    (-3*f2[32])/4 - f2[43]/4 + f2[50]/4 - f2[55]/4,
    (-3*f2[32])/2 - f2[43]/2 + f2[50]/2 - f2[55]/2, -2*f2[32],
    f2[32]/2 + f2[43]/2 + f2[50]/2 + f2[55]/2, f2[32]/2 + f2[43]/2 -
     f2[50]/2 + f2[55]/2, tr5*(f2[3]/4 - f2[15]/4 + f2[20]/4 - f2[26]/4),
    -1/2*f2[39]/r2[5], tr5*(-1/4*f2[2] + f2[7]/4 - f2[11]/4 + f2[15]/4 +
      f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4), -1/2*f2[5]/r3[2],
    tr5*(-1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 + f2[28]/4 - f2[29]/4 -
      f2[43]/4 + f2[44]/4), -1/2*f2[5]/r3[2],
    tr5*(f2[2]/4 - f2[14]/4 + f2[16]/4 - f2[22]/4),
    tr5*((f1[1]*f1[4])/2 - f1[4]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 -
      (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 + f2[20]/4 - f2[24]/4 - f2[44]/4 +
      f2[48]/4 - f2[56]/4 + f2[60]/4), tr5*(-1/2*(f1[1]*f1[4]) + f1[4]^2/8 +
      (f1[1]*f1[11])/2 - f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 -
      f2[20]/4 + f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4),
    (tr5*f2[39])/(4*r2[5]), -1/2*(f1[1]*f1[4]) + f1[4]^2/8 +
     (f1[1]*f1[11])/2 - f1[11]^2/8 + (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 -
     f2[20]/4 + f2[24]/4 + f2[44]/4 - f2[48]/4 + f2[56]/4 - f2[60]/4 -
     (tr5*f2[39])/(2*r2[5]), f2[44] + f2[56] - f2[60],
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24] - f2[48] -
     (tr5*f2[39])/(4*r2[5]), -f2[44] - f2[56], 2*f1[2]*f1[14] -
     2*f1[11]*f1[14] + f2[21] - f2[26] + f2[48], -f2[60],
    -f2[32] + f2[43] + f2[55], f2[3]/4 - f2[15]/4 + f2[20]/4 - f2[26]/4,
    f2[3]/4 - f2[15]/4 + f2[20]/4 - f2[26]/4, -1/4*f2[2] + f2[7]/4 -
     f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4,
    -(f2[5]/r3[2]), f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 - f2[28]/4 +
     f2[29]/4 + f2[43]/4 - f2[44]/4, -(f2[5]/r3[2]),
    -1/4*f2[2] + f2[14]/4 - f2[16]/4 + f2[22]/4, -1/4*f2[2] + f2[14]/4 -
     f2[16]/4 + f2[22]/4, f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]),
    f2[35]/(2*r2[1]) + f2[39]/(2*r2[5]), f1[1]*f1[4] - f1[4]^2/4 -
     f1[1]*f1[11] + f1[11]^2/4 - f1[4]*f1[13] + f1[11]*f1[13] + f2[20]/2 -
     f2[24]/2 + f2[44]/2 + f2[48]/2 + f2[56]/2 - f2[60]/2,
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24] -
     (tr5*f2[39])/(2*r2[5]), (-7*f1[1]*f1[4])/2 + (7*f1[4]^2)/8 +
     (7*f1[1]*f1[11])/2 - (7*f1[11]^2)/8 + (7*f1[4]*f1[13])/2 -
     (7*f1[11]*f1[13])/2 - (7*f2[20])/4 + (7*f2[24])/4 + (3*f2[44])/4 +
     f2[48]/4 + (3*f2[56])/4 + f2[60]/4 - (3*tr5*f2[39])/(4*r2[5]),
    -1/2*(tr5*f2[5])/r3[2], (tr5*f2[5])/(2*r3[2]), -1/2*(tr5*f2[5])/r3[2],
    (tr5*f2[5])/(2*r3[2]), -2*f1[1]*f1[2] + f1[2]^2/2 + 2*f1[1]*f1[3] -
     f1[3]^2/2 - 2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2,
    -2*f1[1]*f1[4] + f1[4]^2/2 + 2*f1[1]*f1[11] - f1[11]^2/2 +
     2*f1[4]*f1[13] - 2*f1[11]*f1[13] - f2[20] + f2[24],
    zeta2/2 - f1[3]^2/4 + (f1[1]*f1[4])/2 - f1[4]^2/8 - (f1[1]*f1[11])/2 -
     f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 - (3*f2[7])/4 +
     f2[8] + f2[10]/4 + f2[11]/2 - f2[12] + f2[16]/4 + f2[20]/2 + f2[22]/4 -
     f2[24]/4 + f2[26]/4 - f2[28]/2 + f2[29]/4 + f2[30]/4 - f2[50]/4 -
     f2[55]/4 - f2[56]/4 - f2[60]/4, f2[5]/(2*r3[2]), f2[5]/(2*r3[2]),
    f2[35]/(2*r2[1]) - f2[39]/(2*r2[5]), -1/2*f2[35]/r2[1] +
     f2[39]/(2*r2[5]), (-3*f2[35])/(4*r2[1]) + f2[39]/(4*r2[5]),
    -1/2*f2[35]/r2[1] + f2[39]/(2*r2[5]), (-3*f2[35])/(4*r2[1]) +
     f2[39]/(4*r2[5]), f2[35]/(2*r2[1]) - f2[39]/(2*r2[5]),
    tr5*((f1[1]*f1[4])/2 - f1[4]^2/8 - (f1[1]*f1[11])/2 + f1[11]^2/8 -
      (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 + f2[20]/4 - f2[24]/4 - f2[44]/4 +
      f2[48]/4 - f2[56]/4 + f2[60]/4), tr5*(f2[32]/4 - f2[43]/4 + f2[50]/4 -
      f2[55]/4), -(f2[5]/r3[2]), -1/2*f2[35]/r2[1] - (5*f2[39])/(2*r2[5])},
   {f3[44], -2*f3[48], -f3[48], -2*f3[32], f3[43],
    -1/8*f2[39]/r2[5] + f3[39]/(2*r2[5]), f2[39]/(8*r2[5]),
    -1/8*f2[39]/r2[5] + f3[39]/(2*r2[5]), -1/4*f3[39]/r2[5],
    -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]), -1/8*f2[35]/r2[1] + f3[35]/r2[1],
    -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]), -1/8*f2[35]/r2[1] +
     (3*f3[35])/(4*r2[1]), 2*r1*tr5*f3[82], -2*r1*tr5*f3[82],
    tr5*(f2[39]/(8*r2[5]) - f3[39]/(4*r2[5])), -f3[32], -2*f3[48],
    2*r1*tr5*f3[75], -2*r1*tr5*f3[75], f3[32],
    tr5*(-1/8*f2[35]/r2[1] + f3[35]/(4*r2[1])), 4*r1*tr5*f3[82],
    -4*r1*tr5*f3[82], -f3[48], 4*r1*tr5*f3[75], -4*r1*tr5*f3[75],
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - (tr5*f3[39])/(4*r2[5]),
    -1/4*f3[44] + f3[48]/4 - (5*f3[58])/4 + f3[70]/4 +
     (tr5*f3[39])/(4*r2[5]), -1/4*f2[39]/r2[5] + (3*f3[39])/r2[5],
    f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 - (tr5*f3[35])/(4*r2[1]),
    -1/4*f3[32] + f3[43]/4 + (3*f3[51])/4 + f3[63]/4 +
     (tr5*f3[35])/(4*r2[1]), f2[35]/(4*r2[1]) + f3[35]/r2[1],
    tr5*((f1[1]*f1[4])/4 - f1[4]^2/16 - (f1[1]*f1[11])/4 + f1[11]^2/16 -
       (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 + f2[20]/8 - f2[24]/8 -
       f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8 + f3[44]/4 - f3[48]/4 +
       f3[58]/4 - f3[70]/4) + 2*r1*f3[82],
    tr5*(-1/8*f2[39]/r2[5] + f3[39]/(2*r2[5])), (f1[1]*f1[4])/2 - f1[4]^2/8 -
     (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 +
     f2[20]/4 - f2[24]/4 - f2[44]/4 + f2[48]/4 - f2[56]/4 + f2[60]/4 +
     f3[44]/2 - f3[48]/2 + f3[58]/2 - f3[70]/2,
    tr5*(-1/8*f2[39]/r2[5] + f3[39]/(4*r2[5])),
    tr5*(f2[39]/(8*r2[5]) - f3[39]/(4*r2[5])), (tr5*f2[39])/(8*r2[5]),
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - f3[44]/2 + f3[48]/2 - f3[58]/2 +
     f3[70]/2, (9*f3[39])/(4*r2[5]), f3[64], f3[37]/(2*r2[3]), f3[59],
    f3[40]/(2*r2[6]), tr5*(-1/8*f2[32] + f2[43]/8 - f2[50]/8 + f2[55]/8 +
       f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4) + 2*r1*f3[75],
    -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 + f3[32]/2 - f3[43]/2 +
     f3[51]/2 - f3[63]/2 + tr5*(-1/4*f2[35]/r2[1] + f3[35]/(2*r2[1])),
    (tr5*f3[35])/(4*r2[1]), -1/4*(tr5*f3[35])/r2[1], f3[51],
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 - f3[32]/2 + f3[43]/2 -
     f3[51]/2 + f3[63]/2 + tr5*(f2[35]/(4*r2[1]) - f3[35]/(2*r2[1])),
    f2[35]/(8*r2[1]) + (5*f3[35])/(4*r2[1]), 2*r1*f3[75] + 2*r1*f3[82],
    tr5*(f2[39]/(8*r2[5]) - f3[39]/(4*r2[5])), f2[39]/(8*r2[5]) -
     f3[39]/(4*r2[5]), f2[39]/(4*r2[5]) - f3[39]/(2*r2[5]),
    tr5*(-1/8*f2[35]/r2[1] + f3[35]/(4*r2[1])), f2[35]/(8*r2[1]) -
     f3[35]/(4*r2[1]), f2[35]/(8*r2[1]) - f3[35]/(4*r2[1]),
    f2[37]/(4*r2[3]) + f2[40]/(4*r2[6]), (f1[1]*f1[4])/2 - f1[4]^2/8 -
     (f1[1]*f1[11])/2 + f1[11]^2/8 - (f1[4]*f1[13])/2 + (f1[11]*f1[13])/2 +
     f2[20]/4 - f2[24]/4 - f2[44]/4 + f2[48]/4 - f2[56]/4 + f2[60]/4 +
     f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 +
     tr5*(f2[39]/(8*r2[5]) - f3[39]/(4*r2[5])), -1/4*f2[39]/r2[5] +
     f3[39]/(2*r2[5]), -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 +
     f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 +
     tr5*(-1/8*f2[35]/r2[1] - f3[35]/(4*r2[1])), -1/4*f2[32] + f2[43]/4 -
     f2[50]/4 + f2[55]/4 + f3[32]/4 - f3[43]/4 + (5*f3[51])/4 - f3[63]/4 +
     tr5*(-1/8*f2[35]/r2[1] - f3[35]/(4*r2[1])), -1/2*f2[35]/r2[1],
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])), -6*r1*tr5*f3[82],
    -4*r1*tr5*f3[82], -f3[70], -f3[58], f3[58], f3[52], -f3[64], -f3[59],
    f3[71], -f3[48], 2*r1*tr5*f3[75], 4*r1*tr5*f3[75], -2*f3[51], 2*f3[51],
    -f3[63], -(f2[5]/r3[2]) + f3[5]/r3[2], -(f2[5]/r3[2]) + f3[5]/r3[2],
    -1/4*f2[37]/r2[3], tr5*(-1/4*(f1[1]*f1[4]) + f1[4]^2/16 +
      (f1[1]*f1[11])/4 - f1[11]^2/16 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 -
      f2[20]/8 + f2[24]/8 + f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8),
    tr5*(-1/4*(f1[1]*f1[4]) + f1[4]^2/16 + (f1[1]*f1[11])/4 - f1[11]^2/16 +
      (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 - f2[20]/8 + f2[24]/8 + f2[44]/8 -
      f2[48]/8 + f2[56]/8 - f2[60]/8), tr5*(f2[32]/8 - f2[43]/8 + f2[50]/8 -
      f2[55]/8), tr5*(f2[32]/8 - f2[43]/8 + f2[50]/8 - f2[55]/8),
    tr5*(-1/4*f2[39]/r2[5] + f3[39]/(2*r2[5])),
    tr5*(f2[39]/(4*r2[5]) - f3[39]/(2*r2[5])), -1/4*f2[2] + f2[7]/4 -
     f2[11]/4 + f2[15]/4 + f2[28]/4 - f2[30]/4 + f2[32]/4 - f2[48]/4 +
     f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 - f3[28]/4 + f3[30]/4 -
     f3[32]/4 + f3[48]/4, f2[3]/4 - f2[10]/4 + f2[11]/4 - f2[14]/4 -
     f2[28]/4 + f2[29]/4 + f2[43]/4 - f2[44]/4 - f3[3]/4 + f3[10]/4 -
     f3[11]/4 + f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4,
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - (3*f3[44])/4 + (3*f3[48])/4 -
     (3*f3[58])/4 + (3*f3[70])/4 + tr5*(-1/4*f2[39]/r2[5] + f3[39]/r2[5]),
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 - f3[44]/2 + f3[48]/2 - f3[58]/2 +
     f3[70]/2 + tr5*(-1/8*f2[39]/r2[5] + f3[39]/(2*r2[5])),
    -1/2*f3[44] + f3[48]/2 - f3[58]/2 + f3[70]/2, f3[32], -f3[32] - f3[64],
    -1/2*f3[32] - f3[44]/2 + f3[52]/2 - f3[64]/2, -2*f3[32], f3[48], f3[59],
    f3[43]/2 - f3[48]/2 - f3[59]/2 + f3[71]/2, f2[32]/4 - f2[43]/4 +
     f2[50]/4 - f2[55]/4 - (3*f3[32])/4 - f3[43]/4 - (3*f3[51])/4 - f3[63]/4,
    f2[32]/4 - f2[43]/4 + f2[50]/4 - f2[55]/4 - (3*f3[32])/2 - f3[43]/2 -
     (3*f3[51])/2 - f3[63]/2, -2*f3[32], f3[32]/2 + f3[43]/2 + f3[51]/2 +
     f3[63]/2, -1/4*f2[32] + f2[43]/4 - f2[50]/4 + f2[55]/4 + f3[32]/2 +
     f3[43]/2 + f3[51]/2 + f3[63]/2, tr5*(-1/8*f2[3] + f2[15]/8 - f2[20]/8 +
      f2[26]/8 + f3[3]/4 - f3[15]/4 + f3[20]/4 - f3[26]/4),
    f2[39]/(4*r2[5]) - f3[39]/(2*r2[5]),
    tr5*(f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
      f2[32]/4 + f2[48]/4 - f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 +
      f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4),
    f2[5]/(2*r3[2]) - f3[5]/(2*r3[2]), tr5*(f2[3]/4 - f2[10]/4 + f2[11]/4 -
      f2[14]/4 - f2[28]/4 + f2[29]/4 + f2[43]/4 - f2[44]/4 - f3[3]/4 +
      f3[10]/4 - f3[11]/4 + f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 +
      f3[44]/4), f2[5]/(2*r3[2]) - f3[5]/(2*r3[2]),
    tr5*(-1/8*f2[2] + f2[14]/8 - f2[16]/8 + f2[22]/8 + f3[2]/4 - f3[14]/4 +
      f3[16]/4 - f3[22]/4), tr5*(-1/4*f3[44] + f3[48]/4 - f3[58]/4 +
       f3[70]/4) - 2*r1*f3[82],
    tr5*((f1[1]*f1[4])/4 - f1[4]^2/16 - (f1[1]*f1[11])/4 + f1[11]^2/16 -
       (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 + f2[20]/8 - f2[24]/8 -
       f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8 + f3[44]/4 - f3[48]/4 +
       f3[58]/4 - f3[70]/4) + 2*r1*f3[82], (f1[1]*f1[4])/4 - f1[4]^2/16 -
     (f1[1]*f1[11])/4 + f1[11]^2/16 - (f1[4]*f1[13])/4 + (f1[11]*f1[13])/4 +
     f2[20]/8 - f2[24]/8 - f2[44]/8 + f2[48]/8 - f2[56]/8 + f2[60]/8 +
     (tr5*f3[39])/(4*r2[5]), -1/4*(f1[1]*f1[4]) + f1[4]^2/16 +
     (f1[1]*f1[11])/4 - f1[11]^2/16 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 -
     f2[20]/8 + f2[24]/8 + f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 +
     f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - (tr5*f3[39])/(2*r2[5]),
    f3[44], -1/4*(f1[1]*f1[4]) + f1[4]^2/16 + (f1[1]*f1[11])/4 -
     f1[11]^2/16 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 - f2[20]/8 +
     f2[24]/8 + f2[44]/8 - f2[48]/8 + f2[56]/8 - f2[60]/8 - f3[48] + f3[58] -
     (tr5*f3[39])/(4*r2[5]), -f3[44], f3[48] - f3[59],
    -f3[32] + f3[43] - f3[51] + f3[63], -2*r1*f3[75] - 2*r1*f3[82],
    2*r1*f3[75] + 2*r1*f3[82], -1/8*f2[3] + f2[15]/8 - f2[20]/8 + f2[26]/8 +
     f3[3]/4 - f3[15]/4 + f3[20]/4 - f3[26]/4, -1/8*f2[3] + f2[15]/8 -
     f2[20]/8 + f2[26]/8 + f3[3]/4 - f3[15]/4 + f3[20]/4 - f3[26]/4,
    f2[2]/4 - f2[7]/4 + f2[11]/4 - f2[15]/4 - f2[28]/4 + f2[30]/4 -
     f2[32]/4 + f2[48]/4 - f3[2]/4 + f3[7]/4 - f3[11]/4 + f3[15]/4 +
     f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4, f2[5]/r3[2] - f3[5]/r3[2],
    -1/4*f2[3] + f2[10]/4 - f2[11]/4 + f2[14]/4 + f2[28]/4 - f2[29]/4 -
     f2[43]/4 + f2[44]/4 + f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
     f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4, f2[5]/r3[2] - f3[5]/r3[2],
    f2[2]/8 - f2[14]/8 + f2[16]/8 - f2[22]/8 - f3[2]/4 + f3[14]/4 -
     f3[16]/4 + f3[22]/4, f2[2]/8 - f2[14]/8 + f2[16]/8 - f2[22]/8 -
     f3[2]/4 + f3[14]/4 - f3[16]/4 + f3[22]/4, -1/4*f2[35]/r2[1] +
     f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) - f2[39]/(4*r2[5]) +
     f3[39]/(2*r2[5]) - f2[40]/(4*r2[6]), f2[37]/(4*r2[3]),
    -1/4*f2[35]/r2[1] + f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) -
     f2[39]/(4*r2[5]) + f3[39]/(2*r2[5]) - f2[40]/(4*r2[6]),
    f2[40]/(4*r2[6]), f3[44]/2 + f3[48]/2 - f3[58]/2 - f3[70]/2,
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 + f3[58] - (tr5*f3[39])/(2*r2[5]),
    -1/2*(f1[1]*f1[4]) + f1[4]^2/8 + (f1[1]*f1[11])/2 - f1[11]^2/8 +
     (f1[4]*f1[13])/2 - (f1[11]*f1[13])/2 - f2[20]/4 + f2[24]/4 + f2[44]/4 -
     f2[48]/4 + f2[56]/4 - f2[60]/4 + (3*f3[44])/4 + f3[48]/4 +
     (7*f3[58])/4 + f3[70]/4 - (3*tr5*f3[39])/(4*r2[5]),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])),
    tr5*(f2[5]/(2*r3[2]) - f3[5]/(2*r3[2])),
    tr5*(-1/2*f2[5]/r3[2] + f3[5]/(2*r3[2])), -f3[51], f3[58],
    -1/4*zeta2 + (7*zeta3)/3 - (zeta2*f1[3])/4 + f1[3]^2/8 + f1[3]^3/12 -
     (f1[1]*f1[4])/4 + f1[4]^2/16 - (zeta2*f1[11])/4 + (f1[1]*f1[11])/4 +
     f1[11]^2/16 + f1[11]^3/12 + (f1[4]*f1[13])/4 - (f1[11]*f1[13])/4 -
     f2[2]/8 - f2[3]/8 + f2[7]/4 - f2[8]/2 - f2[10]/4 - f2[11]/2 + f2[12]/2 -
     f2[14]/8 - f2[15]/8 - f2[16]/8 + f2[18]/4 - f2[20]/4 + f2[21]/4 -
     f2[22]/8 + (3*f2[24])/8 - f2[26]/8 + f2[27]/4 - f2[29]/4 - f2[30]/4 -
     f2[32]/8 - f2[43]/8 - f2[44]/8 - f2[48]/8 + f2[50]/8 + f2[55]/8 +
     f2[56]/8 + f2[60]/8 - (3*f3[7])/4 + f3[8] + f3[10]/4 + f3[11]/2 -
     f3[12] + f3[16]/4 + f3[20]/4 + f3[22]/4 + f3[26]/4 - f3[28]/2 +
     f3[29]/4 + f3[30]/4 - f3[51]/4 - f3[58]/4 - f3[63]/4 - f3[70]/4,
    -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]), -1/2*f2[5]/r3[2] + f3[5]/(2*r3[2]),
    -1/8*f2[35]/r2[1] + f3[35]/(2*r2[1]) - f2[37]/(4*r2[3]) +
     f2[39]/(8*r2[5]) - f3[39]/(2*r2[5]), f2[35]/(8*r2[1]) -
     f3[35]/(2*r2[1]) - f2[39]/(8*r2[5]) + f3[39]/(2*r2[5]) +
     f2[40]/(4*r2[6]), f2[35]/(8*r2[1]) - (3*f3[35])/(4*r2[1]) -
     f2[39]/(8*r2[5]) + f3[39]/(4*r2[5]), f2[35]/(8*r2[1]) -
     f3[35]/(2*r2[1]) + f2[37]/(4*r2[3]) - f2[39]/(8*r2[5]) +
     f3[39]/(2*r2[5]), f2[35]/(8*r2[1]) - (3*f3[35])/(4*r2[1]) -
     f2[39]/(8*r2[5]) + f3[39]/(4*r2[5]), -1/8*f2[35]/r2[1] +
     f3[35]/(2*r2[1]) + f2[39]/(8*r2[5]) - f3[39]/(2*r2[5]) -
     f2[40]/(4*r2[6]), tr5*(-1/4*(f1[1]*f1[4]) + f1[4]^2/16 +
       (f1[1]*f1[11])/4 - f1[11]^2/16 + (f1[4]*f1[13])/4 -
       (f1[11]*f1[13])/4 - f2[20]/8 + f2[24]/8 + f2[44]/8 - f2[48]/8 +
       f2[56]/8 - f2[60]/8 - f3[44]/4 + f3[48]/4 - f3[58]/4 + f3[70]/4) -
     6*r1*f3[82], 4*r1*f3[76], 4*r1*f3[83],
    tr5*(f2[32]/8 - f2[43]/8 + f2[50]/8 - f2[55]/8 + f3[32]/4 - f3[43]/4 +
       f3[51]/4 - f3[63]/4) - 2*r1*f3[75], 4*r1*f3[76] + 4*r1*f3[83],
    f2[5]/r3[2] - f3[5]/r3[2], -1/4*f2[35]/r2[1] - f3[35]/(2*r2[1]) +
     f2[39]/(4*r2[5]) - (5*f3[39])/(2*r2[5])}, {f4[44], -2*f4[48], -f4[48],
    -2*f4[32], f4[43], -1/8*f3[39]/r2[5] + f4[39]/(2*r2[5]),
    f3[39]/(8*r2[5]), -1/8*f3[39]/r2[5] + f4[39]/(2*r2[5]),
    -1/4*f4[39]/r2[5], -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]),
    -1/8*f3[35]/r2[1] + f4[35]/r2[1], -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]),
    -1/8*f3[35]/r2[1] + (3*f4[35])/(4*r2[1]), 2*r1*tr5*f4[82],
    -2*r1*tr5*f4[82], tr5*(f3[39]/(8*r2[5]) - f4[39]/(4*r2[5])), -f4[32],
    -2*f4[48], 2*r1*tr5*f4[75], -2*r1*tr5*f4[75], f4[32],
    tr5*(-1/8*f3[35]/r2[1] + f4[35]/(4*r2[1])),
    tr5*(-2*r1*f3[82] + 4*r1*f4[82]), tr5*(2*r1*f3[82] - 4*r1*f4[82]),
    -f4[48], tr5*(-2*r1*f3[75] + 4*r1*f4[75]),
    tr5*(2*r1*f3[75] - 4*r1*f4[75]), f4[44]/4 - f4[48]/4 + f4[58]/4 -
     f4[70]/4 - (tr5*f4[39])/(4*r2[5]), -1/4*f4[44] + f4[48]/4 -
     (5*f4[58])/4 + f4[70]/4 + (tr5*f4[39])/(4*r2[5]),
    -1/4*f3[39]/r2[5] + (3*f4[39])/r2[5], f4[32]/4 - f4[43]/4 + f4[51]/4 -
     f4[63]/4 - (tr5*f4[35])/(4*r2[1]), -1/4*f4[32] + f4[43]/4 +
     (3*f4[51])/4 + f4[63]/4 + (tr5*f4[35])/(4*r2[1]),
    f3[35]/(4*r2[1]) + f4[35]/r2[1], -(r1*f3[82]) +
     tr5*(-1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8 + f4[44]/4 -
       f4[48]/4 + f4[58]/4 - f4[70]/4) + 2*r1*f4[82],
    tr5*(-1/8*f3[39]/r2[5] + f4[39]/(2*r2[5])), -1/4*f3[44] + f3[48]/4 -
     f3[58]/4 + f3[70]/4 + f4[44]/2 - f4[48]/2 + f4[58]/2 - f4[70]/2,
    tr5*(-1/8*f3[39]/r2[5] + f4[39]/(4*r2[5])),
    tr5*(f3[39]/(8*r2[5]) - f4[39]/(4*r2[5])), (tr5*f3[39])/(8*r2[5]),
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2, (9*f4[39])/(4*r2[5]), f4[64], f4[37]/(2*r2[3]),
    f4[59], f4[40]/(2*r2[6]), -(r1*f3[75]) +
     tr5*(-1/8*f3[32] + f3[43]/8 - f3[51]/8 + f3[63]/8 + f4[32]/4 -
       f4[43]/4 + f4[51]/4 - f4[63]/4) + 2*r1*f4[75],
    -1/4*f3[32] + f3[43]/4 - f3[51]/4 + f3[63]/4 + f4[32]/2 - f4[43]/2 +
     f4[51]/2 - f4[63]/2 + tr5*(-1/4*f3[35]/r2[1] + f4[35]/(2*r2[1])),
    (tr5*f4[35])/(4*r2[1]), -1/4*(tr5*f4[35])/r2[1], f4[51],
    f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 - f4[32]/2 + f4[43]/2 -
     f4[51]/2 + f4[63]/2 + tr5*(f3[35]/(4*r2[1]) - f4[35]/(2*r2[1])),
    f3[35]/(8*r2[1]) + (5*f4[35])/(4*r2[1]), -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] + 2*r1*f4[75] + 2*r1*f4[82],
    tr5*(f3[39]/(8*r2[5]) - f4[39]/(4*r2[5])), f3[39]/(8*r2[5]) -
     f4[39]/(4*r2[5]), f3[39]/(4*r2[5]) - f4[39]/(2*r2[5]),
    tr5*(-1/8*f3[35]/r2[1] + f4[35]/(4*r2[1])), f3[35]/(8*r2[1]) -
     f4[35]/(4*r2[1]), f3[35]/(8*r2[1]) - f4[35]/(4*r2[1]),
    f3[37]/(4*r2[3]) + f3[40]/(4*r2[6]), -1/4*f3[44] + f3[48]/4 - f3[58]/4 +
     f3[70]/4 + f4[44]/4 - f4[48]/4 + f4[58]/4 - f4[70]/4 +
     tr5*(f3[39]/(8*r2[5]) - f4[39]/(4*r2[5])), -1/4*f3[39]/r2[5] +
     f4[39]/(2*r2[5]), -1/4*f3[32] + f3[43]/4 - f3[51]/4 + f3[63]/4 +
     f4[32]/4 - f4[43]/4 + f4[51]/4 - f4[63]/4 +
     tr5*(-1/8*f3[35]/r2[1] - f4[35]/(4*r2[1])), -1/4*f3[32] + f3[43]/4 -
     f3[51]/4 + f3[63]/4 + f4[32]/4 - f4[43]/4 + (5*f4[51])/4 - f4[63]/4 +
     tr5*(-1/8*f3[35]/r2[1] - f4[35]/(4*r2[1])), -1/2*f3[35]/r2[1],
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])), tr5*(2*r1*f3[82] - 6*r1*f4[82]),
    tr5*(2*r1*f3[82] - 4*r1*f4[82]), -f4[70], -f4[58], f4[58], f4[52],
    -f4[64], -f4[59], f4[71], -f4[48], tr5*(2*r1*f3[75] + 2*r1*f4[75]),
    tr5*(2*r1*f3[75] + 4*r1*f4[75]), -2*f4[51], 2*f4[51], -f4[63],
    -(f3[5]/r3[2]) + f4[5]/r3[2], -(f3[5]/r3[2]) + f4[5]/r3[2],
    -1/4*f3[37]/r2[3], tr5*(f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8) +
     r1*f3[82], tr5*(f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8) + r1*f3[82],
    tr5*(f3[32]/8 - f3[43]/8 + f3[51]/8 - f3[63]/8) + r1*f3[75],
    tr5*(f3[32]/8 - f3[43]/8 + f3[51]/8 - f3[63]/8) + r1*f3[75],
    tr5*(-1/4*f3[39]/r2[5] + f4[39]/(2*r2[5])),
    tr5*(f3[39]/(4*r2[5]) - f4[39]/(2*r2[5])), -1/4*f3[2] + f3[7]/4 -
     f3[11]/4 + f3[15]/4 + f3[28]/4 - f3[30]/4 + f3[32]/4 - f3[48]/4 +
     f4[2]/4 - f4[7]/4 + f4[11]/4 - f4[15]/4 - f4[28]/4 + f4[30]/4 -
     f4[32]/4 + f4[48]/4, f3[3]/4 - f3[10]/4 + f3[11]/4 - f3[14]/4 -
     f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4 - f4[3]/4 + f4[10]/4 -
     f4[11]/4 + f4[14]/4 + f4[28]/4 - f4[29]/4 - f4[43]/4 + f4[44]/4,
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - (3*f4[44])/4 + (3*f4[48])/4 -
     (3*f4[58])/4 + (3*f4[70])/4 + tr5*(-1/4*f3[39]/r2[5] + f4[39]/r2[5]),
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 - f4[44]/2 + f4[48]/2 -
     f4[58]/2 + f4[70]/2 + tr5*(-1/8*f3[39]/r2[5] + f4[39]/(2*r2[5])),
    -1/2*f4[44] + f4[48]/2 - f4[58]/2 + f4[70]/2, f4[32], -f4[32] - f4[64],
    -1/2*f4[32] - f4[44]/2 + f4[52]/2 - f4[64]/2, -2*f4[32], f4[48], f4[59],
    f4[43]/2 - f4[48]/2 - f4[59]/2 + f4[71]/2, f3[32]/4 - f3[43]/4 +
     f3[51]/4 - f3[63]/4 - (3*f4[32])/4 - f4[43]/4 - (3*f4[51])/4 - f4[63]/4,
    f3[32]/4 - f3[43]/4 + f3[51]/4 - f3[63]/4 - (3*f4[32])/2 - f4[43]/2 -
     (3*f4[51])/2 - f4[63]/2, -2*f4[32], f4[32]/2 + f4[43]/2 + f4[51]/2 +
     f4[63]/2, -1/4*f3[32] + f3[43]/4 - f3[51]/4 + f3[63]/4 + f4[32]/2 +
     f4[43]/2 + f4[51]/2 + f4[63]/2, tr5*(r1*f3[76] - r1*f3[83]),
    tr5*(-1/8*f3[3] + f3[15]/8 - f3[20]/8 + f3[26]/8 + f4[3]/4 - f4[15]/4 +
      f4[20]/4 - f4[26]/4), f3[39]/(4*r2[5]) - f4[39]/(2*r2[5]),
    tr5*(f3[2]/4 - f3[7]/4 + f3[11]/4 - f3[15]/4 - f3[28]/4 + f3[30]/4 -
      f3[32]/4 + f3[48]/4 - f4[2]/4 + f4[7]/4 - f4[11]/4 + f4[15]/4 +
      f4[28]/4 - f4[30]/4 + f4[32]/4 - f4[48]/4),
    f3[5]/(2*r3[2]) - f4[5]/(2*r3[2]), tr5*(f3[3]/4 - f3[10]/4 + f3[11]/4 -
      f3[14]/4 - f3[28]/4 + f3[29]/4 + f3[43]/4 - f3[44]/4 - f4[3]/4 +
      f4[10]/4 - f4[11]/4 + f4[14]/4 + f4[28]/4 - f4[29]/4 - f4[43]/4 +
      f4[44]/4), f3[5]/(2*r3[2]) - f4[5]/(2*r3[2]),
    tr5*(-1/8*f3[2] + f3[14]/8 - f3[16]/8 + f3[22]/8 + f4[2]/4 - f4[14]/4 +
      f4[16]/4 - f4[22]/4), tr5*(-1/4*f4[44] + f4[48]/4 - f4[58]/4 +
       f4[70]/4) - 2*r1*f4[82], -(r1*f3[82]) +
     tr5*(-1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8 + f4[44]/4 -
       f4[48]/4 + f4[58]/4 - f4[70]/4) + 2*r1*f4[82],
    -1/8*f3[44] + f3[48]/8 - f3[58]/8 + f3[70]/8 + (tr5*f4[39])/(4*r2[5]),
    f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 + f4[44]/4 - f4[48]/4 +
     f4[58]/4 - f4[70]/4 - (tr5*f4[39])/(2*r2[5]), f4[44],
    f3[44]/8 - f3[48]/8 + f3[58]/8 - f3[70]/8 - f4[48] + f4[58] -
     (tr5*f4[39])/(4*r2[5]), -f4[44], f4[48] - f4[59],
    -f4[32] + f4[43] - f4[51] + f4[63], r1*f3[75] - r1*f3[76] + r1*f3[82] -
     r1*f3[83] - 2*r1*f4[75] - 2*r1*f4[82], -(r1*f3[75]) + r1*f3[76] -
     r1*f3[82] + r1*f3[83] + 2*r1*f4[75] + 2*r1*f4[82],
    -1/8*f3[3] + f3[15]/8 - f3[20]/8 + f3[26]/8 + f4[3]/4 - f4[15]/4 +
     f4[20]/4 - f4[26]/4, -1/8*f3[3] + f3[15]/8 - f3[20]/8 + f3[26]/8 +
     f4[3]/4 - f4[15]/4 + f4[20]/4 - f4[26]/4, f3[2]/4 - f3[7]/4 + f3[11]/4 -
     f3[15]/4 - f3[28]/4 + f3[30]/4 - f3[32]/4 + f3[48]/4 - f4[2]/4 +
     f4[7]/4 - f4[11]/4 + f4[15]/4 + f4[28]/4 - f4[30]/4 + f4[32]/4 -
     f4[48]/4, f3[5]/r3[2] - f4[5]/r3[2], -1/4*f3[3] + f3[10]/4 - f3[11]/4 +
     f3[14]/4 + f3[28]/4 - f3[29]/4 - f3[43]/4 + f3[44]/4 + f4[3]/4 -
     f4[10]/4 + f4[11]/4 - f4[14]/4 - f4[28]/4 + f4[29]/4 + f4[43]/4 -
     f4[44]/4, f3[5]/r3[2] - f4[5]/r3[2], f3[2]/8 - f3[14]/8 + f3[16]/8 -
     f3[22]/8 - f4[2]/4 + f4[14]/4 - f4[16]/4 + f4[22]/4,
    f3[2]/8 - f3[14]/8 + f3[16]/8 - f3[22]/8 - f4[2]/4 + f4[14]/4 -
     f4[16]/4 + f4[22]/4, -1/4*f3[35]/r2[1] + f4[35]/(2*r2[1]) -
     f3[37]/(4*r2[3]) - f3[39]/(4*r2[5]) + f4[39]/(2*r2[5]) -
     f3[40]/(4*r2[6]), f3[37]/(4*r2[3]), -1/4*f3[35]/r2[1] +
     f4[35]/(2*r2[1]) - f3[37]/(4*r2[3]) - f3[39]/(4*r2[5]) +
     f4[39]/(2*r2[5]) - f3[40]/(4*r2[6]), f3[40]/(4*r2[6]),
    f4[44]/2 + f4[48]/2 - f4[58]/2 - f4[70]/2, f3[44]/4 - f3[48]/4 +
     f3[58]/4 - f3[70]/4 + f4[58] - (tr5*f4[39])/(2*r2[5]),
    f3[44]/4 - f3[48]/4 + f3[58]/4 - f3[70]/4 + (3*f4[44])/4 + f4[48]/4 +
     (7*f4[58])/4 + f4[70]/4 - (3*tr5*f4[39])/(4*r2[5]),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])),
    tr5*(f3[5]/(2*r3[2]) - f4[5]/(2*r3[2])),
    tr5*(-1/2*f3[5]/r3[2] + f4[5]/(2*r3[2])), -f4[51], f4[58],
    (47*zeta2^2)/40 - (7*zeta3)/6 + (zeta2*f1[3])/8 - (7*zeta3*f1[3])/6 +
     (zeta2*f1[3]^2)/8 - f1[3]^3/24 - f1[3]^4/48 + (zeta2*f1[11])/8 -
     (7*zeta3*f1[11])/6 + (zeta2*f1[11]^2)/8 - f1[11]^3/24 - f1[11]^4/48 -
     f3[2]/8 - f3[3]/8 + f3[7]/4 - f3[8]/2 - f3[10]/4 - f3[11]/2 + f3[12]/2 -
     f3[14]/8 - f3[15]/8 - f3[16]/8 + f3[18]/4 - f3[20]/8 + f3[21]/4 -
     f3[22]/8 + f3[24]/4 - f3[26]/8 + f3[27]/4 - f3[29]/4 - f3[30]/4 -
     f3[32]/8 - f3[43]/8 - f3[44]/8 - f3[48]/8 + f3[51]/8 + f3[58]/8 +
     f3[63]/8 + f3[70]/8 - (3*f4[7])/4 + f4[8] + f4[10]/4 + f4[11]/2 -
     f4[12] + f4[16]/4 + f4[20]/4 + f4[22]/4 + f4[26]/4 - f4[28]/2 +
     f4[29]/4 + f4[30]/4 - f4[51]/4 - f4[58]/4 - f4[63]/4 - f4[70]/4,
    -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]), -1/2*f3[5]/r3[2] + f4[5]/(2*r3[2]),
    -1/8*f3[35]/r2[1] + f4[35]/(2*r2[1]) - f3[37]/(4*r2[3]) +
     f3[39]/(8*r2[5]) - f4[39]/(2*r2[5]), f3[35]/(8*r2[1]) -
     f4[35]/(2*r2[1]) - f3[39]/(8*r2[5]) + f4[39]/(2*r2[5]) +
     f3[40]/(4*r2[6]), f3[35]/(8*r2[1]) - (3*f4[35])/(4*r2[1]) -
     f3[39]/(8*r2[5]) + f4[39]/(4*r2[5]), f3[35]/(8*r2[1]) -
     f4[35]/(2*r2[1]) + f3[37]/(4*r2[3]) - f3[39]/(8*r2[5]) +
     f4[39]/(2*r2[5]), f3[35]/(8*r2[1]) - (3*f4[35])/(4*r2[1]) -
     f3[39]/(8*r2[5]) + f4[39]/(4*r2[5]), -1/8*f3[35]/r2[1] +
     f4[35]/(2*r2[1]) + f3[39]/(8*r2[5]) - f4[39]/(2*r2[5]) -
     f3[40]/(4*r2[6]), r1*f3[82] + tr5*(f3[44]/8 - f3[48]/8 + f3[58]/8 -
       f3[70]/8 - f4[44]/4 + f4[48]/4 - f4[58]/4 + f4[70]/4) - 6*r1*f4[82],
    4*r1*f4[76], 4*r1*f4[83], r1*f3[75] +
     tr5*(f3[32]/8 - f3[43]/8 + f3[51]/8 - f3[63]/8 + f4[32]/4 - f4[43]/4 +
       f4[51]/4 - f4[63]/4) - 2*r1*f4[75], 2*r1*f3[75] - 2*r1*f3[76] +
     2*r1*f3[82] - 2*r1*f3[83] + 4*r1*f4[76] + 4*r1*f4[83],
    f3[5]/r3[2] - f4[5]/r3[2], -1/4*f3[35]/r2[1] - f4[35]/(2*r2[1]) +
     f3[39]/(4*r2[5]) - (5*f4[39])/(2*r2[5])}}}},

{q1 -> s12^(-1), q2 -> s23^(-1), q3 -> s34^(-1),
 q4 -> (mvsq - s15 + s23 + s34)^(-1), q5 -> (mvsq + s12 + s23 - s45)^(-1),
 q6 -> (mhsq*s23 - s15*s45)^(-1), q7 -> (mhsq - s15 + s23 - s45)^(-1),
 q8 -> (s12*s15 + mhsq*s23 + mhsq*s34 - s15*s34 - s15*s45)^(-1),
 q9 -> (mhsq*s12 + mhsq*s23 - s12*s45 - s15*s45 + s34*s45)^(-1),
 q10 -> (mhsq*s15 - s12*s15 - s15^2 - mhsq*s34 + s15*s34)^(-1),
 q11 -> (-(mhsq*s12) + mhsq*s45 + s12*s45 - s34*s45 - s45^2)^(-1),
 q12 -> (s12^2 + s12*s15 + mhsq*s23 - 2*s12*s34 - s15*s34 + s34^2 - s12*s45 -
    s15*s45 + s34*s45)^(-1),
 q13 -> (s12^2*s15^2 + 2*mhsq*s12*s15*s23 - 2*s12^2*s15*s23 + mhsq^2*s23^2 -
    2*mhsq*s12*s23^2 + s12^2*s23^2 - 4*mhsq*s12*s23*s34 + 2*s12*s15*s23*s34 -
    2*mhsq*s23^2*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 -
    2*mhsq*s15*s23*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 +
    2*mhsq*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 -
    2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)^(-1),
 q14 -> (mvsq^2*s12^2 + mvsq^2*s12*s15 - mvsq*s12^2*s15 - mvsq*s12*s15^2 +
    mhsq*mvsq^2*s23 + mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 -
    mhsq*mvsq*s15*s23 - mhsq*s12*s15*s23 + mvsq*s12*s15*s23 +
    2*mhsq*mvsq*s23^2 + mhsq*s12*s23^2 - mhsq*s15*s23^2 + mhsq*s23^3 -
    2*mvsq^2*s12*s34 - mvsq^2*s15*s34 + mvsq*s12*s15*s34 +
    mhsq*mvsq*s23*s34 + mhsq*s12*s23*s34 - 2*mvsq*s12*s23*s34 -
    mvsq*s15*s23*s34 + mhsq*s23^2*s34 + mvsq^2*s34^2 + mvsq*s23*s34^2 -
    mvsq^2*s12*s45 - mvsq^2*s15*s45 + mvsq*s15^2*s45 + s12*s15^2*s45 -
    mhsq*mvsq*s23*s45 - mvsq*s12*s23*s45 + mhsq*s15*s23*s45 -
    2*mvsq*s15*s23*s45 - s12*s15*s23*s45 + s15^2*s23*s45 - mhsq*s23^2*s45 -
    s15*s23^2*s45 + mvsq^2*s34*s45 + mvsq*s12*s34*s45 - s12*s15*s34*s45 -
    mhsq*s23*s34*s45 + mvsq*s23*s34*s45 - s15*s23*s34*s45 - mvsq*s34^2*s45 +
    mvsq*s15*s45^2 - s15^2*s45^2 + s15*s23*s45^2 - mvsq*s34*s45^2 +
    s15*s34*s45^2)^(-1), q15 -> (mhsq*mvsq^2*s12 - 2*mhsq*mvsq*s12*s15 +
    mvsq*s12^2*s15 + mhsq*s12*s15^2 + mvsq*s12*s15^2 - s12^2*s15^2 -
    s12*s15^3 + mhsq*mvsq*s12*s23 - mvsq*s12^2*s23 - mhsq*mvsq*s15*s23 -
    mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + s12^2*s15*s23 + mhsq*s15^2*s23 -
    s15^3*s23 - mhsq*s15*s23^2 + s12*s15*s23^2 + s15^2*s23^2 +
    2*mhsq*mvsq*s12*s34 - 2*mhsq*s12*s15*s34 - mvsq*s12*s15*s34 +
    s12^2*s15*s34 + 2*s12*s15^2*s34 + mhsq*mvsq*s23*s34 + mhsq*s12*s23*s34 +
    2*mvsq*s12*s23*s34 - 2*mhsq*s15*s23*s34 + mvsq*s15*s23*s34 +
    2*s15^2*s23*s34 + mhsq*s23^2*s34 - s15*s23^2*s34 + mhsq*s12*s34^2 -
    s12*s15*s34^2 + mhsq*s23*s34^2 - mvsq*s23*s34^2 - s15*s23*s34^2 -
    mhsq*mvsq^2*s45 - mvsq^2*s12*s45 + 2*mhsq*mvsq*s15*s45 - mhsq*s15^2*s45 -
    mvsq*s15^2*s45 + s12*s15^2*s45 + s15^3*s45 - mhsq*mvsq*s23*s45 +
    mvsq*s12*s23*s45 + mhsq*s15*s23*s45 + 2*mvsq*s15*s23*s45 -
    s12*s15*s23*s45 - s15^2*s23*s45 - 2*mhsq*mvsq*s34*s45 + mvsq^2*s34*s45 -
    mvsq*s12*s34*s45 + 2*mhsq*s15*s34*s45 - s12*s15*s34*s45 -
    2*s15^2*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 + s15*s23*s34*s45 -
    mhsq*s34^2*s45 + mvsq*s34^2*s45 + s15*s34^2*s45 + mvsq^2*s45^2 -
    mvsq*s15*s45^2 + mvsq*s34*s45^2)^(-1),
 q16 -> (-(mhsq*mvsq^2*s15) - 2*mhsq*mvsq*s12*s15 + mvsq^2*s12*s15 -
    mhsq*s12^2*s15 + mvsq*s12^2*s15 + mvsq^2*s15^2 + mvsq*s12*s15^2 +
    mhsq*mvsq*s12*s23 + mhsq*s12^2*s23 - mvsq*s12^2*s23 - mhsq*mvsq*s15*s23 -
    mhsq*s12*s15*s23 - mvsq*s12*s15*s23 + mhsq*s12*s23^2 + mhsq*mvsq^2*s34 +
    2*mhsq*mvsq*s12*s34 + mhsq*s12^2*s34 - mvsq^2*s15*s34 -
    mvsq*s12*s15*s34 + mhsq*mvsq*s23*s34 + mhsq*s12*s23*s34 +
    2*mvsq*s12*s23*s34 + mvsq*s15*s23*s34 - mvsq*s23*s34^2 +
    2*mhsq*mvsq*s15*s45 + 2*mhsq*s12*s15*s45 + s12^2*s15*s45 -
    mvsq*s15^2*s45 - mhsq*mvsq*s23*s45 - 2*mhsq*s12*s23*s45 +
    mvsq*s12*s23*s45 - s12^2*s23*s45 + mhsq*s15*s23*s45 +
    2*mvsq*s15*s23*s45 + s12*s15*s23*s45 - mhsq*s23^2*s45 - s12*s23^2*s45 -
    2*mhsq*mvsq*s34*s45 - 2*mhsq*s12*s34*s45 - mvsq*s12*s34*s45 -
    s12^2*s34*s45 - s12*s15*s34*s45 - mhsq*s23*s34*s45 - mvsq*s23*s34*s45 -
    s15*s23*s34*s45 + s23^2*s34*s45 + mvsq*s34^2*s45 + s12*s34^2*s45 +
    s23*s34^2*s45 - mhsq*s15*s45^2 - mvsq*s15*s45^2 - 2*s12*s15*s45^2 +
    mhsq*s23*s45^2 + 2*s12*s23*s45^2 - s15*s23*s45^2 + s23^2*s45^2 +
    mhsq*s34*s45^2 + mvsq*s34*s45^2 + 2*s12*s34*s45^2 + s15*s34*s45^2 -
    s34^2*s45^2 + s15*s45^3 - s23*s45^3 - s34*s45^3)^(-1),
 q17 -> (-(mvsq*s12^2*s15) - s12^3*s15 - mvsq*s12*s15^2 - s12^2*s15^2 +
    mhsq*mvsq^2*s23 + mhsq*mvsq*s12*s23 + mvsq*s12^2*s23 + s12^3*s23 -
    mhsq*mvsq*s15*s23 - mhsq*s12*s15*s23 + mvsq*s12*s15*s23 - s12*s15^2*s23 +
    2*mhsq*mvsq*s23^2 + mhsq*s12*s23^2 + s12^2*s23^2 - mhsq*s15*s23^2 +
    s12*s15*s23^2 + mhsq*s23^3 + s12^3*s34 + mvsq*s12*s15*s34 +
    3*s12^2*s15*s34 + s12*s15^2*s34 + mhsq*mvsq*s23*s34 + mhsq*s12*s23*s34 -
    2*mvsq*s12*s23*s34 - s12^2*s23*s34 - mvsq*s15*s23*s34 +
    2*s12*s15*s23*s34 + s15^2*s23*s34 + mhsq*s23^2*s34 - 2*s12*s23^2*s34 -
    s15*s23^2*s34 - 2*s12^2*s34^2 - 2*s12*s15*s34^2 + mvsq*s23*s34^2 -
    s12*s23*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 + s12*s34^3 + s23*s34^3 -
    mvsq^2*s15*s45 + 2*s12^2*s15*s45 + mvsq*s15^2*s45 + 2*s12*s15^2*s45 -
    mhsq*mvsq*s23*s45 - mvsq*s12*s23*s45 - 2*s12^2*s23*s45 +
    mhsq*s15*s23*s45 - 2*mvsq*s15*s23*s45 - s12*s15*s23*s45 + s15^2*s23*s45 -
    mhsq*s23^2*s45 - s12*s23^2*s45 - s15*s23^2*s45 + mvsq*s12*s34*s45 -
    2*s12^2*s34*s45 - 5*s12*s15*s34*s45 - s15^2*s34*s45 - mhsq*s23*s34*s45 +
    mvsq*s23*s34*s45 + 2*s12*s23*s34*s45 - s15*s23*s34*s45 + s23^2*s34*s45 -
    mvsq*s34^2*s45 + 3*s12*s34^2*s45 + 2*s15*s34^2*s45 - s34^3*s45 +
    mvsq*s15*s45^2 - s12*s15*s45^2 - s15^2*s45^2 + s12*s23*s45^2 +
    s15*s23*s45^2 - mvsq*s34*s45^2 + s12*s34*s45^2 + 2*s15*s34*s45^2 -
    s23*s34*s45^2 - s34^2*s45^2)^(-1)}

}

